Every Cubic Graph Admits a 2-Quasi-Bisection

We prove the 2-quasi-bisection conjecture of Esperet, Mazzuoccolo and Tarsi for finite simple cubic graphs. More generally, every finite simple subcubic graph of even order has a two-colouring whose colour classes differ in size by at most two and whose monochromatic components have at most two vertices. The principal ingredient is a sharp bound on the gaps between attainable colour imbalances of a subcubic cactus with prescribed boundary colours. We establish a weighted version of this bound, in which the weights are coupled to the boundary conditions. This coupling permits contraction across bridges without increasing the gap bound. A maximal packing of vertex-disjoint even cycles reduces the general problem to the cactus case. By inverting these cycles one vertex at a time and tracking the imbalance on the uncovered vertices, we either obtain a suitable colouring directly or complete it by repair chains starting at the endpoints of at most two marked edges. The proof is independent of finite computational searches. The accompanying Lean formalization proves the even-order subcubic theorem and derives the cubic case as a corollary.

==> anc/AI_WORKFLOW.md <==
# AI-assisted research workflow for the 2-quasi-bisection proof

Aleksandr Mamleev and Daniil Shapko

Companion to *Every Cubic Graph Admits a 2-Quasi-Bisection*. The paper proves the stronger result for finite simple subcubic graphs of even order. This note records the roles of the agents, the authors' decisions about which results to pursue, and the checks used before relying on those results.

## How we directed the agents

We assigned exploration, critique, and formalization tasks to different AI agents at different stages. Kimi explored cut-based strategies, proposed auxiliary claims, and generated experiments and candidate examples. Codex independently reviewed parts of that work, explored alternative decompositions and special cases, and assisted with proof development, Lean work, and manuscript preparation. Claude Opus also reviewed the completed Lean formalization.

We passed results between sessions through written research notes and verification records. A handoff could contain an exact lemma statement, its proposed proof, a test script or counterexample certificate, and the question to investigate next. We reviewed intermediate results before relying on them, then used the review to decide which arguments to pursue, revise, or set aside. We updated the agents' instructions to record which questions to pursue and which checks to carry out in subsequent sessions.

Once a candidate proof combined a reduction by even-cycle packing with a weighted imbalance bound for cacti, we redirected the work toward reviewing the argument independently and translating it into Lean. We asked the agents to check essential inferences, look for hidden assumptions, compare the formal statements with the mathematical claims, and inspect the dependencies of the final theorem. We used finite experiments to test proposed claims and required a general argument before using any such claim in the proof.

## What the reviews changed

- **A balanced global maximum cut.** Kimi explored the stronger assertion that every cubic graph has a global maximum cut with colour-class size difference at most two. This would immediately give a 2-quasi-bisection because a maximum cut in a cubic graph has at most one same-colour neighbour per vertex. The search found a 28-vertex cubic graph whose global maximum cuts all have imbalance four. A direct enumeration checked the cut sizes, and the same graph has a 2-quasi-bisection. The counterexample eliminated that sufficient condition and left the conjecture intact.
- **Zero-cost exchanges at fixed balance.** We next considered nearly balanced colourings that maximise the cut subject to the balance bound. In the one-defect case, the proposed moves exchange two opposite-coloured vertices while preserving the cut and balance. Test graphs ruled out a universal one-exchange repair. An initial computation also reported states requiring three exchanges. Review found that the search fixed the colour of vertex zero to remove colour symmetry and omitted moves involving that vertex. After permitting those moves and canonicalising the resulting colouring under global colour reversal, a direct enumeration found two-exchange repairs for the purported distance-three states. The one-exchange counterexamples survived the correction, while the universal two-exchange claim remained unresolved in this line of work.
- **A three-vertex repair.** Kimi proposed recolouring the centre of the unique monochromatic three-vertex path, reaching an admissible colouring of imbalance four, and then switching a triple that restores the required balance and the original cut size. Kimi gave a local criterion for a successful triple. The search found such triples in all 216 one-defect optima checked across four graphs. The general existence of the triple remained unproved in this approach. We left this branch out of the final proof.

## The route used in the paper

Another exploratory branch studied constructive colourings on graphs built from local pieces with prescribed boundary signs. Those special cases focused attention on what each piece can contribute to the imbalance under different boundary conditions.

The complete argument uses a maximal family of vertex-disjoint even cycles. The uncovered graph is a cactus, where a weighted bound on gaps between attainable imbalances can be proved using boundary conditions and bridge contraction. The argument then tracks the imbalance while inverting the even cycles and uses local repairs to finish. Sections 2–7 of the paper give this argument and its constituent lemmas. The earlier cut experiments served to test proposed routes. The final argument derives the result analytically.

## How we checked the Lean result

We treated the mathematical statement and its formal proof as two checks. We compared the Lean statement with the theorem in the article, including finiteness, simplicity, maximum degree three, even order, the bound on the difference between the two class sizes, and the bound of two vertices per monochromatic component. The key declaration is `QuasiBisection.subcubic_quasi_bisection_classes`. The cubic theorem follows using the parity of the number of vertices in a cubic graph.

Claude Opus provided an additional review of the formalization. Lean's kernel checked the proof of the encoded statement. The dependency audit of the main declarations reported only `propext`, `Classical.choice`, and `Quot.sound`. The reproducibility section of the paper gives the commands to build the project, inspect the axioms used by the main declarations, and run a fresh kernel check of the module containing the main theorem. The accompanying Lean project includes the source code and the pinned dependency manifest.

[Initial preprint and Lean materials on Zenodo](https://doi.org/10.5281/zenodo.24517536)


==> anc/formal/QuasiBisection.lean <==
module

public import Mathlib.Algebra.BigOperators.Ring.Finset
public import Mathlib.Data.Fintype.Prod
public import Mathlib.Data.Fintype.Card

/-! # Eliminating the centres of disjoint three-vertex paths

A group is a list of incident base vertices. Repeated endpoints are allowed and
retain one colour. Only centres shared by distinct required groups are forbidden.
-/

@[expose] public section

namespace QuasiBisection

/-- The Boolean coordinate selects the left or right endpoint of a path. -/
abbrev Endpoint (n : ℕ) := Fin n × Bool

/-- The two summands distinguish endpoints from centres. -/
abbrev Vertex (n : ℕ) := Sum (Endpoint n) (Fin n)

/-- A path has a mixed triple of colours. -/
def PathNAE (a c b : Bool) : Prop := ¬ (a = c ∧ b = c)

theorem pathNAE_iff_monoDegree_le_one (a c b : Bool) :
    PathNAE a c b ↔ (if a = c then 1 else 0) + (if b = c then 1 else 0) ≤ (1 : ℕ) := by
  unfold PathNAE
  cases a <;> cases c <;> cases b <;> decide

theorem pathNAE_iff_free_or_forced (a c b : Bool) :
    PathNAE a c b ↔ a ≠ b ∨ c = !a := by
  unfold PathNAE
  cases a <;> cases c <;> cases b <;> decide

variable {n m : ℕ}

/-- One colour for each base vertex, even when its label occurs twice in a group. -/
def colour (x : Endpoint n → Bool) (c : Fin n → Bool) : Vertex n → Bool := Sum.elim x c

/-- An incidence list contains vertices with different colours. -/
def Mixed (g : List (Vertex n)) (h : Vertex n → Bool) : Prop :=
  ∃ u ∈ g, ∃ v ∈ g, h u ≠ h v

theorem mixed_of_subset {g g' : List (Vertex n)} {h : Vertex n → Bool}
    (hsub : ∀ u ∈ g, u ∈ g') (hm : Mixed g h) : Mixed g' h := by
  obtain ⟨u, hu, v, hv, huv⟩ := hm
  exact ⟨u, hsub _ hu, v, hsub _ hv, huv⟩

theorem mixed_double_pair_iff (u v : Vertex n) (h : Vertex n → Bool) :
    Mixed [u, u, v, v] h ↔ h u ≠ h v := by
  constructor
  · rintro ⟨p, hp, q, hq, hne⟩
    simp only [List.mem_cons, List.not_mem_nil, or_false, or_self] at hp hq
    rcases hp with rfl | rfl | rfl <;> rcases hq with rfl | rfl | rfl <;> grind
  · intro huv
    exact ⟨u, by simp, v, by simp, huv⟩

/-- Number of positively coloured endpoints. -/
def positiveCount (x : Endpoint n → Bool) : ℕ := (Finset.univ.filter fun e => x e = true).card

/-- Sum of the signs at the two endpoints of each path. -/
def endpointSum (x : Endpoint n → Bool) : ℤ := ∑ e, if x e = true then 1 else -1

theorem endpointSum_eq (x : Endpoint n → Bool) :
    endpointSum x = 2 * (positiveCount x : ℤ) - 2 * (n : ℤ) := by
  have h (e : Endpoint n) : (if x e = true then 1 else -1 : ℤ) =
      2 * (if x e = true then 1 else 0) - 1 := by cases x e <;> decide
  simp only [endpointSum, h, Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_boole]
  simp [positiveCount, Fintype.card_prod, mul_comm]

theorem endpointSum_eq_zero_iff (x : Endpoint n → Bool) :
    endpointSum x = 0 ↔ positiveCount x = n := by
  rw [endpointSum_eq]
  omega

/-- Each path has unequal endpoints or its centre has the unique permitted sign. -/
def PathValid (x : Endpoint n → Bool) (c : Fin n → Bool) : Prop :=
  ∀ i, PathNAE (x (i, false)) (c i) (x (i, true))

/-- Signs assigned to forced centres extend canonically to all centres. -/
def defaultCentre (x : Endpoint n → Bool) (i : Fin n) : Bool := !x (i, false)

private theorem default_valid (x : Endpoint n → Bool) : PathValid x (defaultCentre x) :=
  fun _ => (pathNAE_iff_free_or_forced ..).2 (Or.inr rfl)

/-- Membership is by label, so two occurrences of one endpoint never witness mixedness. -/
def CompactGroup (x : Endpoint n → Bool) (g : List (Vertex n)) : Prop :=
  Mixed g (colour x (defaultCentre x)) ∨
    ∃ i, Sum.inr i ∈ g ∧ x (i, false) ≠ x (i, true) ∧ ∃ v ∈ g, v ≠ Sum.inr i

private theorem mixed_congr {g : List (Vertex n)} {h k : Vertex n → Bool}
    (heq : ∀ u ∈ g, h u = k u) (hm : Mixed g h) : Mixed g k := by
  obtain ⟨u, hu, v, hv, huv⟩ := hm
  exact ⟨u, hu, v, hv, by rwa [← heq u hu, ← heq v hv]⟩

/-- A free centre can be changed against any *distinct* vertex in its group. -/
theorem exists_mixed_iff_compactGroup (x : Endpoint n → Bool) (g : List (Vertex n)) :
    (∃ c, PathValid x c ∧ Mixed g (colour x c)) ↔ CompactGroup x g := by
  classical
  constructor
  · rintro ⟨c, hc, hm⟩
    by_cases hfree : ∃ i, Sum.inr i ∈ g ∧ x (i, false) ≠ x (i, true)
    · obtain ⟨i, hi, hne⟩ := hfree
      refine Or.inr ⟨i, hi, hne, ?_⟩
      obtain ⟨u, hu, v, hv, huv⟩ := hm
      by_cases hui : u = Sum.inr i
      · exact ⟨v, hv, fun hvi => huv (congrArg _ (hui.trans hvi.symm))⟩
      · exact ⟨u, hu, hui⟩
    · apply Or.inl
      apply mixed_congr (h := colour x c) _ hm
      intro u hu
      cases u with
      | inl e => rfl
      | inr i =>
        exact ((pathNAE_iff_free_or_forced ..).1 (hc i)).resolve_left
          (fun hne => hfree ⟨i, hu, hne⟩)
  · rintro (hm | ⟨i, hi, hfree, v, hv, hvi⟩)
    · exact ⟨defaultCentre x, default_valid x, hm⟩
    · let b := colour x (defaultCentre x) v
      let c (j : Fin n) := if j = i then !b else defaultCentre x j
      have hc : PathValid x c := by
        intro j
        apply (pathNAE_iff_free_or_forced ..).2
        by_cases hji : j = i
        · subst j
          exact Or.inl hfree
        · exact Or.inr (ite_eq_right hji)
      have hv' : colour x c v = b := by
        cases v with
        | inl e => rfl
        | inr j =>
          exact ite_eq_right (fun hji => hvi (congrArg Sum.inr hji))
      refine ⟨c, hc, Sum.inr i, hi, v, hv, ?_⟩
      rw [hv']
      change (if i = i then !b else _) ≠ b
      simp

/-- The incidence lists of distinct required groups share no centre. -/
def UniqueGroup (groups : Fin m → List (Vertex n)) : Prop :=
  ∀ i j k, Sum.inr i ∈ groups j → Sum.inr i ∈ groups k → j = k

/-- Elimination at fixed endpoints: patch the local colourings using unique group ownership. -/
theorem exists_centres_iff (groups : Fin m → List (Vertex n)) (unique : UniqueGroup groups)
    (x : Endpoint n → Bool) :
    (∃ c, PathValid x c ∧ ∀ j, Mixed (groups j) (colour x c)) ↔
      ∀ j, CompactGroup x (groups j) := by
  classical
  constructor
  · rintro ⟨c, hc, hgroups⟩ j
    exact (exists_mixed_iff_compactGroup ..).1 ⟨c, hc, hgroups j⟩
  · intro hgroups
    have hlocal := fun j => (exists_mixed_iff_compactGroup ..).2 (hgroups j)
    choose localCentre hvalid hmixed using hlocal
    let c (i : Fin n) := if h : ∃ j, Sum.inr i ∈ groups j then localCentre h.choose i
      else defaultCentre x i
    refine ⟨c, ?_, ?_⟩
    · intro i
      by_cases h : ∃ j, Sum.inr i ∈ groups j
      · simpa [c, h] using hvalid h.choose i
      · simpa [c, h] using default_valid x i
    · intro j
      apply mixed_congr (h := colour x (localCentre j)) _ (hmixed j)
      intro u hu
      cases u with
      | inl e => rfl
      | inr i =>
        have h : ∃ k, Sum.inr i ∈ groups k := ⟨j, hu⟩
        change localCentre j i = c i
        simp [c, h, unique i h.choose j h.choose_spec hu]

/-- A valid colouring with mixed groups and zero endpoint sum exists exactly when
the endpoints can be coloured with n positive signs and all groups satisfy CompactGroup. -/
theorem exists_balanced_iff (groups : Fin m → List (Vertex n)) (unique : UniqueGroup groups) :
    (∃ x c, endpointSum x = 0 ∧ PathValid x c ∧ ∀ j, Mixed (groups j) (colour x c)) ↔
      ∃ x, positiveCount x = n ∧ ∀ j, CompactGroup x (groups j) := by
  constructor
  · rintro ⟨x, c, hx, hc, hg⟩
    exact ⟨x, (endpointSum_eq_zero_iff x).1 hx, (exists_centres_iff groups unique x).1 ⟨c, hc, hg⟩⟩
  · rintro ⟨x, hx, hg⟩
    obtain ⟨c, hc, hm⟩ := (exists_centres_iff groups unique x).2 hg
    exact ⟨x, c, (endpointSum_eq_zero_iff x).2 hx, hc, hm⟩

end QuasiBisection


==> anc/formal/QuasiBisection/Basic.lean <==
module

public import Mathlib.Combinatorics.SimpleGraph.Basic
public import Mathlib.Algebra.BigOperators.Ring.Finset

/-! The statement of the cubic 2-quasi-bisection problem. -/

@[expose] public section

namespace QuasiBisection

def spin (b : Bool) : ℤ := if b then 1 else -1

variable {V : Type*} [Fintype V]

noncomputable def neighbors (G : SimpleGraph V) (v : V) : Finset V := by
  classical
  exact Finset.univ.filter (G.Adj v)

def Cubic (G : SimpleGraph V) : Prop := ∀ v, (neighbors G v).card = 3

/-- Every vertex has at most three neighbors. -/
def Subcubic (G : SimpleGraph V) : Prop := ∀ v, (neighbors G v).card ≤ 3

theorem Cubic.subcubic {G : SimpleGraph V} (h : Cubic G) : Subcubic G :=
  fun v => (h v).le

def Admissible (G : SimpleGraph V) (h : V → Bool) : Prop :=
  ∀ v, ((neighbors G v).filter (fun u => h u = h v)).card ≤ 1

def imbalance (h : V → Bool) : ℤ := ∑ v, spin (h v)

/-- Conjecture 10 for finite simple cubic graphs, proved in `MainTheorem`. -/
def CubicQuasiBisectionStatement (V : Type*) [Fintype V] : Prop :=
  ∀ G : SimpleGraph V, Cubic G → ∃ h : V → Bool, Admissible G h ∧ (imbalance h).natAbs ≤ 2

end QuasiBisection


==> anc/formal/QuasiBisection/Boundary.lean <==
module

public import QuasiBisection.Basic

/-! Local accounting for a graph with fixed and always-opposite boundary slots. -/

@[expose] public section

namespace QuasiBisection

variable {V : Type*} [Fintype V]

/-- Fixed slots are counted by colour. Of the opposite slots only marked ones
reduce the vertex weight. The slot budget counts internal neighbours once. -/
structure BoundaryModel (V : Type*) [Fintype V] where
  graph : SimpleGraph V
  fixed : V → Bool → ℕ
  opposite : V → ℕ
  marked : V → ℕ
  marked_le : ∀ v, marked v ≤ opposite v
  budget : ∀ v, (neighbors graph v).card + fixed v true + fixed v false + opposite v = 3

namespace BoundaryModel

def weight (M : BoundaryModel V) (v : V) : ℤ := 1 - (M.marked v : ℤ)

noncomputable def flip (h : V → Bool) (r : V) : V → Bool := fun v => by
  classical
  exact if v = r then !(h r) else h v

def same (s t : Bool) : ℕ := if s = t then 1 else 0

noncomputable def inside (M : BoundaryModel V) (h : V → Bool) (v : V) : ℕ :=
  ∑ u ∈ neighbors M.graph v, same (h v) (h u)

noncomputable def monoDegree (M : BoundaryModel V) (h : V → Bool) (v : V) : ℕ :=
  M.inside h v + M.fixed v (h v)

private theorem same_complement (s t : Bool) : same (!s) t + same s t = 1 := by
  cases s <;> cases t <;> decide

/-- Accounting at the flipped vertex, including fixed and opposite slots. -/
theorem flip_root (M : BoundaryModel V) (h : V → Bool) (r : V) :
    M.monoDegree (flip h r) r + M.monoDegree h r + M.opposite r = 3 := by
  classical
  have insideSum : M.inside (flip h r) r + M.inside h r = (neighbors M.graph r).card := by
    unfold inside
    rw [← Finset.sum_add_distrib]
    calc
      _ = ∑ _u ∈ neighbors M.graph r, (1 : ℕ) := by
        apply Finset.sum_congr rfl
        intro u hu
        have adj : M.graph.Adj r u := (Finset.mem_filter.mp hu).2
        have hu' : u ≠ r := fun e => adj.ne e.symm
        simp only [flip, ite_eq_right hu', ↓reduceIte]
        exact same_complement _ _
      _ = _ := by simp
  have fixedSum : M.fixed r ((flip h r) r) + M.fixed r (h r) =
      M.fixed r true + M.fixed r false := by
    simp only [flip, ↓reduceIte]
    cases h r <;> simp [Nat.add_comm]
  unfold monoDegree
  have := M.budget r
  omega

/-- A propagating defect leaves one match at the old root, forcing weight one.
At a stopping defect the weight may instead be zero. -/
theorem defect_weights (M : BoundaryModel V) (h : V → Bool) (r : V)
    (bad : 2 ≤ M.monoDegree h r) :
    (M.weight r = 0 ∨ M.weight r = 1) ∧
      (0 < M.monoDegree (flip h r) r → M.weight r = 1) := by
  have := M.flip_root h r
  have := M.marked_le r
  unfold weight
  omega

end BoundaryModel
end QuasiBisection


==> anc/formal/QuasiBisection/BoundaryProfiles.lean <==
module

public import QuasiBisection.SingleDefect
public import QuasiBisection.PortProfiles

/-! An open bridge end is represented by one reserved, unmarked opposite
slot. Supplying a fixed input replaces exactly that slot. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

open Bridge

variable {V : Type*} [Fintype V] (M : BoundaryModel V)

noncomputable def cutSide (r : V) : CutSide (V → Bool) where
  root h := h r
  otherMatches h := M.monoDegree h r
  otherVerticesOK h := ∀ v, v ≠ r → M.monoDegree h v ≤ 1
  weight := M.weightedSum

noncomputable def fill (r : V) (free : M.marked r < M.opposite r) (t : Bool) :
    BoundaryModel V := by
  classical
  exact {
    graph := M.graph
    fixed := fun v b => M.fixed v b + (if v = r ∧ b = t then 1 else 0)
    marked := M.marked
    opposite := fun v => if v = r then M.opposite v - 1 else M.opposite v
    marked_le := by
      intro v
      by_cases e : v = r
      · subst v
        simp only [↓reduceIte]
        omega
      · simpa only [ite_eq_right e] using M.marked_le v
    budget := by
      intro v
      by_cases e : v = r
      · subst v
        have base := M.budget r
        cases t <;> simp <;> omega
      · simpa [e] using M.budget v }

open Classical in
private theorem fill_degree (r : V) (free : M.marked r < M.opposite r) (t : Bool)
    (h : V → Bool) (v : V) :
    (M.fill r free t).monoDegree h v =
      M.monoDegree h v + (if v = r ∧ h v = t then 1 else 0) := by
  classical
  simp only [monoDegree, inside, fill, Nat.add_assoc]

theorem fill_valid (r : V) (free : M.marked r < M.opposite r)
    (h : V → Bool) (t : Bool) :
    (M.cutSide r).asSide.valid h t ↔ ∀ v, (M.fill r free t).monoDegree h v ≤ 1 := by
  classical
  constructor
  · rintro ⟨elsewhere, root⟩ v
    rw [M.fill_degree]
    by_cases e : v = r
    · subst v
      by_cases col : h r = t <;> simpa [cutSide, col] using root
    · simpa [e] using elsewhere v e
  · intro all
    constructor
    · intro v e
      simpa [M.fill_degree, e] using all v
    · by_cases col : h r = t <;> simpa [cutSide, M.fill_degree, col] using all r

/-- Concrete two-row profile through every admissible colouring of a cut
side. When changing the input creates a defect at the root, apply single_repair. -/
theorem boundaryProfiles (r : V) (free : M.marked r < M.opposite r) :
    ProfileThrough (M.cutSide r).asSide := by
  apply profiles_of_repair
  intro h t old invalid
  let N := M.fill r free (!t)
  have onlyRoot (v : V) (e : v ≠ r) : N.monoDegree h v ≤ 1 := by
    simpa [N, M.fill_degree, e] using old.1 v e
  have bad : 2 ≤ N.monoDegree h r := by
    by_contra! good
    apply invalid
    apply (M.fill_valid r free h (!t)).2
    intro v
    by_cases e : v = r
    · subst v
      change N.monoDegree h r ≤ 1
      omega
    · exact onlyRoot v e
  obtain ⟨g, _, valid, root, delta⟩ := N.single_repair h r bad onlyRoot
  exact ⟨g, (M.fill_valid r free g (!t)).2 valid, root, delta⟩

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/BridgeContraction.lean <==
module

public import QuasiBisection.BoundaryProfiles

/-! Contraction at a real boundary slot preserves the step bound. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

open Bridge

variable {V W : Type*} [Fintype V] [Fintype W] (M : BoundaryModel V)

noncomputable def markSlot (r : V) (free : M.marked r < M.opposite r) :
    BoundaryModel V := by
  classical
  exact { M with
    marked := fun v => M.marked v + if v = r then 1 else 0
    marked_le := by
      intro v
      by_cases e : v = r
      · subst v; simp only [↓reduceIte]; omega
      · simpa [e] using M.marked_le v }

noncomputable def contract (r : V) (free : M.marked r < M.opposite r) :
    Port → BoundaryModel V
  | .fixed t => M.fill r free t
  | .opposite false => M
  | .opposite true => M.markSlot r free

abbrev Good (N : BoundaryModel V) := {h : V → Bool // ∀ v, N.monoDegree h v ≤ 1}

theorem contract_valid (r : V) (free : M.marked r < M.opposite r) (p : Port) (h : V → Bool) :
    (M.cutSide r).asSide.valid h (p.output (h r)) ↔
      ∀ v, (M.contract r free p).monoDegree h v ≤ 1 := by
  cases p with
  | fixed t => exact M.fill_valid r free h t
  | opposite m =>
    have opposite : h r ≠ !(h r) := by cases h r <;> decide
    change ((∀ v, v ≠ r → M.monoDegree h v ≤ 1) ∧
      M.monoDegree h r + (if h r = !(h r) then 1 else 0) ≤ 1) ↔ _
    simp only [ite_eq_right opposite, Nat.add_zero]
    have sameDegree : ∀ v, (M.contract r free (.opposite m)).monoDegree h v = M.monoDegree h v :=
      fun v => by cases m <;> rfl
    simp only [sameDegree]
    constructor
    · rintro ⟨elsewhere, root⟩ v
      by_cases e : v = r
      · simpa [e] using root
      · exact elsewhere v e
    · exact fun all => ⟨fun v _ => all v, all r⟩

theorem contract_weight (r : V) (free : M.marked r < M.opposite r) (p : Port) (h : V → Bool) :
    (M.contract r free p).weightedSum h = M.weightedSum h + p.offset (h r) := by
  classical
  cases p with
  | fixed t => exact (Int.add_zero _).symm
  | opposite m =>
    cases m with
    | false => exact (Int.add_zero _).symm
    | true =>
      let N := M.markSlot r free
      have outside : (∑ v ∈ Finset.univ.erase r, N.weight v * spin (h v)) =
          ∑ v ∈ Finset.univ.erase r, M.weight v * spin (h v) := by
        apply Finset.sum_congr rfl
        intro v hv
        simp [N, weight, markSlot, Finset.ne_of_mem_erase hv]
      have atRoot : N.weight r = M.weight r - 1 := by simp [N, weight, markSlot]
      change N.weightedSum h = M.weightedSum h + -spin (h r)
      unfold weightedSum
      rw [← Finset.add_sum_erase _ _ (Finset.mem_univ r),
        ← Finset.add_sum_erase _ (fun v => M.weight v * spin (h v)) (Finset.mem_univ r), outside,
        atRoot, Int.sub_mul, Int.one_mul]
      omega

def spectralStep (M : BoundaryModel V) (L : ℕ) : Prop :=
  HasStep L (fun h : Good M => M.weightedSum h.val)

private theorem reducedStep (r : V) (free : M.marked r < M.opposite r) (p : Port) (L : ℕ)
    (step : (M.contract r free p).spectralStep L) :
    HasStep L (reducedWeight (M.cutSide r).asSide p) := by
  let toGood (x : Reduced (M.cutSide r).asSide p) : Good (M.contract r free p) :=
    ⟨x.val, (M.contract_valid r free p x.val).1 x.property⟩
  let back (x : Good (M.contract r free p)) : Reduced (M.cutSide r).asSide p :=
    ⟨x.val, (M.contract_valid r free p x.val).2 x.property⟩
  intro x y
  apply Relation.ReflTransGen.lift (r := fun a b : Good (M.contract r free p) =>
    ((M.contract r free p).weightedSum b.val - (M.contract r free p).weightedSum a.val).natAbs ≤ L)
    back _ (toGood x) (toGood y) (step _ _)
  intro a b hab
  change ((M.contract r free p).weightedSum b.val - (M.contract r free p).weightedSum a.val).natAbs
    ≤ L at hab
  rw [M.contract_weight, M.contract_weight] at hab
  exact hab

/-- Bridge gluing for actual boundary models, with just the two smaller
spectral bounds as induction premises. The whole colouring is a compatible
pair of side colourings. -/
theorem boundaryBridge (N : BoundaryModel W) (r : V) (s : W)
    (freeR : M.marked r < M.opposite r) (freeS : N.marked s < N.opposite s) (L : ℕ)
    (left : ∀ p, (M.contract r freeR p).spectralStep L)
    (right : ∀ p, (N.contract s freeS p).spectralStep L) :
    HasStep L (jointWeight (M.cutSide r).asSide (N.cutSide s).asSide) :=
  bridgeGluing _ _ L (M.boundaryProfiles r freeR) (N.boundaryProfiles s freeS)
    (fun p => M.reducedStep r freeR p L (left p))
    (fun p => N.reducedStep s freeS p L (right p))

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/BridgeCut.lean <==
module

public import QuasiBisection.BridgeContraction
public import Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected

/-! Cutting an edge of a boundary model along a bridge. The two induced
models reserve an unmarked opposite slot at each end of the deleted edge. -/

@[expose] public section

namespace QuasiBisection

variable {V : Type*} {G : SimpleGraph V}

/-- An oriented partition with exactly one crossing edge. -/
structure BridgeCut (G : SimpleGraph V) where
  carrier : Set V
  root : carrier
  tip : V
  tip_outside : tip ∉ carrier
  crossing : ∀ (v : carrier) (w : V), w ∉ carrier →
    (G.Adj v.val w ↔ v = root ∧ w = tip)

namespace BridgeCut

/-- Choose the component of the first endpoint after deleting the bridge.
Any components unrelated to the bridge belong to the complementary side. -/
def ofIsBridge {x y : V} (edge : G.Adj x y) (bridge : G.IsBridge s(x, y)) : BridgeCut G where
  carrier := {v | (G.deleteEdges {s(x, y)}).Reachable x v}
  root := ⟨x, SimpleGraph.Reachable.rfl⟩
  tip := y
  tip_outside := SimpleGraph.isBridge_iff.mp bridge
  crossing := by
    intro v w hw
    constructor
    · intro adj
      have eq : s(v.val, w) = s(x, y) := by
        by_contra ne
        apply hw
        exact v.property.trans (SimpleGraph.deleteEdges_adj.mpr ⟨adj, by simpa using ne⟩).reachable
      rcases Sym2.eq_iff.mp eq with h | h
      · exact ⟨Subtype.ext h.1, h.2⟩
      · exact False.elim (hw (h.2 ▸ SimpleGraph.Reachable.rfl))
    · rintro ⟨rfl, rfl⟩
      exact edge

variable (c : BridgeCut G)

/-- View the same crossing edge from its other end. -/
def reverse : BridgeCut G where
  carrier := c.carrierᶜ
  root := ⟨c.tip, c.tip_outside⟩
  tip := c.root
  tip_outside := fun h => h c.root.property
  crossing := by
    intro v w hw
    have hw' : w ∈ c.carrier := Classical.byContradiction hw
    rw [G.adj_comm, c.crossing ⟨w, hw'⟩ v.val v.property]
    constructor
    · rintro ⟨h, e⟩
      exact ⟨Subtype.ext e, congrArg Subtype.val h⟩
    · rintro ⟨h, e⟩
      exact ⟨Subtype.ext e, congrArg Subtype.val h⟩

/-- Either induced side of a bridge in a connected graph is connected.
A walk returning to this side from its complement re-enters at the root. -/
theorem connected_induce (conn : G.Connected) : (G.induce c.carrier).Connected := by
  apply (SimpleGraph.connected_iff_exists_forall_reachable _).mpr
  refine ⟨c.root, fun v => ?_⟩
  have restrictWalk (w : V) (walk : Relation.ReflTransGen G.Adj c.root.val w) :
      ∀ hw : w ∈ c.carrier, (G.induce c.carrier).Reachable c.root ⟨w, hw⟩ := by
    induction walk with
    | refl => exact fun _ => .rfl
    | @tail u z _ adj ih =>
      intro hz
      by_cases hu : u ∈ c.carrier
      · exact (ih hu).trans (SimpleGraph.induce_adj.mpr adj).reachable
      · have eq := ((c.crossing ⟨z, hz⟩ u hu).mp adj.symm).1
        rw [eq]
  exact restrictWalk v.val ((SimpleGraph.reachable_iff_reflTransGen ..).mp (conn _ _)) v.property

variable [Fintype V]

open Classical in
/-- The original neighbor sum is the internal sum plus the contribution
of the other endpoint, counted only at the root. -/
theorem sum_neighbors (v : c.carrier) (f : V → ℕ) :
    ∑ w ∈ neighbors G v.val, f w =
      (∑ w ∈ neighbors (G.induce c.carrier) v, f w.val) +
        if v = c.root then f c.tip else 0 := by
  classical
  simp only [neighbors, Finset.sum_filter, SimpleGraph.induce_adj]
  rw [← Fintype.sum_subtype_add_sum_subtype (· ∈ c.carrier)
    (fun w => if G.Adj v.val w then f w else 0)]
  congr 1
  let tip : {w // w ∉ c.carrier} := ⟨c.tip, c.tip_outside⟩
  have test (w : {w // w ∉ c.carrier}) :
      G.Adj v.val w.val ↔ v = c.root ∧ w = tip := by
    rw [c.crossing v w.val w.property]
    simp [tip, Subtype.ext_iff]
  simp only [test]
  by_cases h : v = c.root <;> simp [h, tip]

open Classical in
/-- Restrict the graph and its slots to one side; the crossing incidence
becomes an additional opposite slot with no new mark. -/
noncomputable def model (M : BoundaryModel V) (c : BridgeCut M.graph) :
    BoundaryModel c.carrier where
  graph := M.graph.induce c.carrier
  fixed v := M.fixed v.val
  opposite v := M.opposite v.val + if v = c.root then 1 else 0
  marked v := M.marked v.val
  marked_le v := (M.marked_le v.val).trans (Nat.le_add_right _ _)
  budget v := by
    have counts := c.sum_neighbors v (fun _ => 1)
    simp only [Finset.sum_const, smul_eq_mul, mul_one] at counts
    have original := M.budget v.val
    omega

open Classical in
theorem free (M : BoundaryModel V) (c : BridgeCut M.graph) :
    (c.model M).marked c.root < (c.model M).opposite c.root := by
  simpa [model] using M.marked_le c.root.val

open BoundaryModel Bridge

variable (M : BoundaryModel V) (c : BridgeCut M.graph)

open Classical in
private theorem degree_restrict (h : V → Bool) (v : c.carrier) :
    M.monoDegree h v.val = (c.model M).monoDegree (fun w => h w.val) v +
      (if v = c.root then same (h v.val) (h c.tip) else 0) := by
  unfold monoDegree inside
  rw [c.sum_neighbors v (fun w => same (h v.val) (h w))]
  change _ = (_ + M.fixed v.val (h v.val)) + _
  simp only [model]
  omega

open Classical in
theorem valid_restrict_iff (h : V → Bool) :
    ((c.model M).cutSide c.root).asSide.valid (fun w => h w.val) (h c.tip) ↔
      ∀ v : c.carrier, M.monoDegree h v.val ≤ 1 := by
  change ((∀ v, v ≠ c.root → _) ∧ _) ↔ _
  constructor
  · rintro ⟨other, root⟩ v
    rw [degree_restrict M c]
    by_cases hv : v = c.root
    · subst v
      simpa [cutSide, same] using root
    · simpa [hv] using other v hv
  · intro all
    constructor
    · intro v hv
      simpa [degree_restrict M c h v, hv] using all v
    · simpa [degree_restrict M c h c.root, same, cutSide] using all c.root

open Classical in
/-- Restriction to the two sides of the actual cut is a bijection on
admissible colorings, with compatibility tested against the opposite root. -/
noncomputable def goodEquivJoint : Good M ≃
    Joint ((c.model M).cutSide c.root).asSide
      ((c.reverse.model M).cutSide c.reverse.root).asSide := by
  apply (Equiv.piEquivPiSubtypeProd (· ∈ c.carrier) (fun _ => Bool)).subtypeEquiv
  intro h
  change (∀ v, M.monoDegree h v ≤ 1) ↔
    ((c.model M).cutSide c.root).asSide.valid (fun w => h w.val) (h c.tip) ∧
    ((c.reverse.model M).cutSide c.reverse.root).asSide.valid
      (fun w => h w.val) (h c.reverse.tip)
  rw [valid_restrict_iff, valid_restrict_iff]
  constructor
  · exact fun all => ⟨fun v => all v.val, fun v => all v.val⟩
  · rintro ⟨left, right⟩ v
    by_cases hv : v ∈ c.carrier
    · exact left ⟨v, hv⟩
    · exact right ⟨v, hv⟩

open Classical in
theorem jointWeight_goodEquivJoint (h : Good M) :
    jointWeight _ _ (goodEquivJoint M c h) = M.weightedSum h.val := by
  classical
  change (∑ v : c.carrier, M.weight v.val * spin (h.val v.val)) +
    (∑ v : c.reverse.carrier, M.weight v.val * spin (h.val v.val)) = _
  convert Fintype.sum_subtype_add_sum_subtype (· ∈ c.carrier)
    (fun v => M.weight v * spin (h.val v)) using 2
  · congr 2
    exact Subsingleton.elim _ _
  · rfl

open Classical in
/-- The two contracted models have strictly fewer vertices for every
choice of the replacement port. -/
theorem card_lt : Fintype.card c.carrier < Fintype.card V :=
  Fintype.card_subtype_lt c.tip_outside

open Classical in
/-- Transfer the two induction bounds to the original graph. -/
theorem spectralStep (L : ℕ)
    (left : ∀ p, ((c.model M).contract c.root (c.free M) p).spectralStep L)
    (right : ∀ p,
      ((c.reverse.model M).contract c.reverse.root (c.reverse.free M) p).spectralStep L) :
    M.spectralStep L := by
  let e := goodEquivJoint M c
  have step := (c.model M).boundaryBridge (c.reverse.model M) c.root c.reverse.root
    (c.free M) (c.reverse.free M) L left right
  have weight (z) : M.weightedSum (e.symm z).val = jointWeight _ _ z := by
    rw [← jointWeight_goodEquivJoint M c (e.symm z)]
    exact congrArg _ (e.apply_symm_apply z)
  intro x y
  have walk := Relation.ReflTransGen.lift (r := fun a b =>
      (jointWeight _ _ b - jointWeight _ _ a).natAbs ≤ L)
    e.symm (p := fun a b => (M.weightedSum b.val - M.weightedSum a.val).natAbs ≤ L)
    (fun a b hab => by
      change (M.weightedSum (e.symm b).val - M.weightedSum (e.symm a).val).natAbs ≤ L
      rwa [weight, weight]) (e x) (e y) (step _ _)
  change Walk L (fun h : Good M => M.weightedSum h.val) (e.symm (e x)) (e.symm (e y)) at walk
  simpa only [Equiv.symm_apply_apply] using walk

end BridgeCut
end QuasiBisection


==> anc/formal/QuasiBisection/BridgeGluing.lean <==
module

public import QuasiBisection.Basic
public import Mathlib.Logic.Relation

/-! Two sides of a cut bridge interact only through their root colours. -/

@[expose] public section

namespace QuasiBisection.Bridge

inductive Port where
  | fixed (colour : Bool)
  | opposite (marked : Bool)

def Port.output : Port → Bool → Bool
  | .fixed c, _ => c
  | .opposite _, t => !t

/-- Change in the retained root's weighted contribution after contraction. -/
def Port.offset : Port → Bool → ℤ
  | .opposite true, t => -spin t
  | _, _ => 0

theorem compatible (p q : Port) :
    ∃ a b, p.output b = a ∧ q.output a = b := by
  cases p with
  | fixed c => exact ⟨c, q.output c, rfl, rfl⟩
  | opposite m =>
    cases q with
    | fixed c => exact ⟨!c, c, rfl, rfl⟩
    | opposite n => exact ⟨true, false, rfl, rfl⟩

structure Side (X : Type*) where
  root : X → Bool
  valid : X → Bool → Prop
  weight : X → ℤ

variable {X Y : Type*}

structure Profile (A : Side X) where
  port : Port
  row : Bool → X
  allowed : ∀ t, A.valid (row t) t
  root_eq : ∀ t, A.root (row t) = port.output t
  constant : ℤ
  weight_eq : ∀ t, A.weight (row t) = constant + port.offset t

def ProfileThrough (A : Side X) : Prop :=
  ∀ x t, A.valid x t → ∃ p : Profile A, p.row t = x

abbrev Reduced (A : Side X) (p : Port) :=
  {x : X // A.valid x (p.output (A.root x))}

def reducedWeight (A : Side X) (p : Port) (x : Reduced A p) : ℤ :=
  A.weight x.val + p.offset (A.root x.val)

abbrev Joint (A : Side X) (B : Side Y) :=
  {z : X × Y // A.valid z.1 (B.root z.2) ∧ B.valid z.2 (A.root z.1)}

def jointWeight (A : Side X) (B : Side Y) (z : Joint A B) : ℤ :=
  A.weight z.val.1 + B.weight z.val.2

def liftRight (A : Side X) (B : Side Y) (p : Profile A) (y : Reduced B p.port) :
    Joint A B :=
  ⟨(p.row (B.root y.val), y.val), p.allowed _, by rw [p.root_eq]; exact y.property⟩

def liftLeft (A : Side X) (B : Side Y) (q : Profile B) (x : Reduced A q.port) :
    Joint A B :=
  ⟨(x.val, q.row (A.root x.val)), by rw [q.root_eq]; exact x.property, q.allowed _⟩

def Walk {Z : Type*} (L : ℕ) (w : Z → ℤ) (a b : Z) : Prop :=
  Relation.ReflTransGen (fun x y => (w y - w x).natAbs ≤ L) a b

def HasStep {Z : Type*} (L : ℕ) (w : Z → ℤ) : Prop := ∀ a b, Walk L w a b

private theorem liftWalk {L : ℕ} {w : X → ℤ} {v : Y → ℤ} (f : X → Y) (c : ℤ)
    (shift : ∀ x, v (f x) = c + w x) {a b : X} (h : Walk L w a b) :
    Walk L v (f a) (f b) := by
  apply Relation.ReflTransGen.lift (r := fun x y => (w y - w x).natAbs ≤ L) f _ a b h
  intro x y hxy
  change (v (f y) - v (f x)).natAbs ≤ L
  rw [shift, shift]
  have eq : c + w y - (c + w x) = w y - w x := by omega
  rw [eq]
  exact hxy

/-- Profiles may be chosen anew for each endpoint of the walk. -/
theorem bridgeGluing (A : Side X) (B : Side Y) (L : ℕ)
    (profilesA : ProfileThrough A) (profilesB : ProfileThrough B)
    (stepA : ∀ p, HasStep L (reducedWeight A p))
    (stepB : ∀ p, HasStep L (reducedWeight B p)) :
    HasStep L (jointWeight A B) := by
  intro f g
  obtain ⟨p, hp⟩ := profilesA _ _ f.property.1
  obtain ⟨q, hq⟩ := profilesB _ _ g.property.2
  obtain ⟨a, b, ha, hb⟩ := compatible p.port q.port
  have rootA : A.root (p.row b) = a := (p.root_eq b).trans ha
  have rootB : B.root (q.row a) = b := (q.root_eq a).trans hb
  let y₀ : Reduced B p.port := ⟨f.val.2, by rw [← p.root_eq, hp]; exact f.property.2⟩
  let y₁ : Reduced B p.port := ⟨q.row a, by rw [rootB, ha]; exact q.allowed a⟩
  let x₀ : Reduced A q.port := ⟨p.row b, by rw [rootA, hb]; exact p.allowed b⟩
  let x₁ : Reduced A q.port := ⟨g.val.1, by rw [← q.root_eq, hq]; exact g.property.1⟩
  have right := liftWalk (liftRight A B p) p.constant (v := jointWeight A B)
    (fun y => by simp only [jointWeight, liftRight, reducedWeight, p.weight_eq]; omega)
    (stepB p.port y₀ y₁)
  have left := liftWalk (liftLeft A B q) q.constant (v := jointWeight A B)
    (fun x => by simp only [jointWeight, liftLeft, reducedWeight, q.weight_eq]; omega)
    (stepA q.port x₀ x₁)
  have startEq : liftRight A B p y₀ = f := Subtype.ext (Prod.ext hp rfl)
  have midEq : liftRight A B p y₁ = liftLeft A B q x₀ := by
    apply Subtype.ext
    exact Prod.ext (congrArg p.row rootB) (congrArg q.row rootA).symm
  have endEq : liftLeft A B q x₁ = g := Subtype.ext (Prod.ext rfl hq)
  rw [startEq, midEq] at right
  rw [endEq] at left
  exact right.trans left

end QuasiBisection.Bridge


==> anc/formal/QuasiBisection/CactusSpectrum.lean <==
module

public import QuasiBisection.CycleGraph

/-! The gap bound for every connected subcubic cactus, by bridge induction. -/

@[expose] public section

namespace QuasiBisection

open SimpleGraph
open scoped Sym2

/-- Two simple cycles sharing an edge have identical edge sets.
The choice of starting vertex and direction is immaterial. -/
def CactusCycles {V : Type*} (G : SimpleGraph V) : Prop :=
  ∀ {x y : V} (p : G.Walk x x) (q : G.Walk y y), p.IsCycle → q.IsCycle →
    ∀ e, e ∈ p.edges → e ∈ q.edges → ∀ k, k ∈ p.edges → k ∈ q.edges

theorem CactusCycles.induce {V : Type*} {G : SimpleGraph V} (h : CactusCycles G) (S : Set V) :
    CactusCycles (G.induce S) := by
  let f := SimpleGraph.Embedding.induce (G := G) S
  intro x y p q hp hq e ep eq k kp
  have mem {a b : S} (w : (G.induce S).Walk a b) (t : Sym2 S) :
      Sym2.map f.toHom t ∈ (w.map f.toHom).edges ↔ t ∈ w.edges := by
    rw [Walk.edges_map, List.mem_map]
    constructor
    · rintro ⟨z, hz, he⟩
      exact (Sym2.map.injective f.injective he) ▸ hz
    · exact fun ht => ⟨t, ht, rfl⟩
  exact (mem q k).mp (h _ _ (hp.map f.injective) (hq.map f.injective) _
    ((mem p e).mpr ep) ((mem q e).mpr eq) _ ((mem p k).mpr kp))

namespace BoundaryModel

private theorem neighbor_count {V : Type*} [Fintype V] (M : BoundaryModel V) (a : V) :
    (M.graph.neighborSet a).ncard = (neighbors M.graph a).card := by
  classical
  have sets : (↑(neighbors M.graph a) : Set V) = M.graph.neighborSet a := by
    ext w
    simp [neighbors]
  rw [← sets, Set.ncard_coe_finset]

/-- In a bridgeless subcubic cactus, every edge at a vertex of a chosen
cycle lies on that cycle. Two cycles through a vertex of degree at most three
use a common incident edge. -/
private theorem cycle_closed {V : Type*} [Fintype V] (M : BoundaryModel V)
    (cactus : CactusCycles M.graph)
    (bridgeless : ∀ a b, M.graph.Adj a b → ¬ M.graph.IsBridge s(a,b))
    {x : V} (p : M.graph.Walk x x) (hp : p.IsCycle) {a b : V}
    (onCycle : a ∈ p.support) (adj : M.graph.Adj a b) : p.toSubgraph.Adj a b := by
  classical
  have notAll := (SimpleGraph.isBridge_iff_forall_cycle_notMem
    (show s(a,b) ∈ M.graph.edgeSet from adj)).not.mp (bridgeless _ _ adj)
  push Not at notAll
  obtain ⟨y, q, hq, edge⟩ := notAll
  have pc := hp.ncard_neighborSet_toSubgraph_eq_two onCycle
  have qc := hq.ncard_neighborSet_toSubgraph_eq_two (q.fst_mem_support_of_mem_edges edge)
  have cap := Set.ncard_le_ncard (Set.union_subset (p.toSubgraph.neighborSet_subset a)
    (q.toSubgraph.neighborSet_subset a))
  rw [M.neighbor_count] at cap
  have budget := M.budget a
  have common : ((p.toSubgraph.neighborSet a) ∩ (q.toSubgraph.neighborSet a)).Nonempty := by
    apply Set.nonempty_of_ncard_ne_zero
    have := Set.ncard_union_add_ncard_inter
      (p.toSubgraph.neighborSet a) (q.toSubgraph.neighborSet a)
    omega
  obtain ⟨z, pz, qz⟩ := common
  apply Walk.adj_toSubgraph_iff_mem_edges.mpr
  exact cactus q p hq hp s(a,z) (Walk.adj_toSubgraph_iff_mem_edges.mp qz)
    (Walk.adj_toSubgraph_iff_mem_edges.mp pz) _ edge

/-- All fixed and opposite boundary positions and their allowed
marks are quantified by the boundary model. -/
theorem cactus_step_four {V : Type*} [Fintype V] (M : BoundaryModel V)
    (conn : M.graph.Connected) (cactus : CactusCycles M.graph) : M.spectralStep 4 := by
  classical
  by_cases bridge : ∃ x y, M.graph.Adj x y ∧ M.graph.IsBridge s(x,y)
  · obtain ⟨x, y, adj, hb⟩ := bridge
    let c := BridgeCut.ofIsBridge adj hb
    have side (d : BridgeCut M.graph) (port : Bridge.Port) :
        ((d.model M).contract d.root (d.free M) port).spectralStep 4 := by
      apply cactus_step_four
      · rw [contract_graph]
        exact d.connected_induce conn
      · rw [contract_graph]
        exact cactus.induce d.carrier
    exact c.spectralStep M 4 (side c) (side c.reverse)
  · by_cases forest : M.graph.IsAcyclic
    · exact M.forest_step_four forest
    obtain ⟨x, p, hp⟩ := (SimpleGraph.not_isAcyclic_iff_exists_isCycle).mp forest
    have closed {a b : V} (ha : a ∈ p.support) (edge : M.graph.Adj a b) : p.toSubgraph.Adj a b :=
      M.cycle_closed cactus (fun u v adj hb => bridge ⟨u, v, adj, hb⟩) p hp ha edge
    apply M.cycle_step_four conn
    intro v
    have path := (SimpleGraph.reachable_iff_reflTransGen (G := M.graph) x v).mp (conn x v)
    have spans : v ∈ p.support := by
      induction path with
      | refl => exact p.start_mem_support
      | tail _ adj ih =>
        exact p.mem_verts_toSubgraph.mp (p.toSubgraph.edge_vert (closed ih adj).symm)
    have sets : M.graph.neighborSet v = p.toSubgraph.neighborSet v :=
      Set.Subset.antisymm (fun _ adj => closed spans adj) (p.toSubgraph.neighborSet_subset v)
    rw [← M.neighbor_count, sets, hp.ncard_neighborSet_toSubgraph_eq_two spans]
termination_by Fintype.card V
decreasing_by exact d.card_lt M

end BoundaryModel
end QuasiBisection


==> anc/formal/QuasiBisection/ComponentSpectrum.lean <==
module

public import QuasiBisection.CactusSpectrum

/-! Lifting component walks to a possibly disconnected boundary model. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

open Bridge

variable {V : Type*} [Fintype V] (M : BoundaryModel V) (C : M.graph.ConnectedComponent)

open Classical in
private theorem component_neighbors (v : C.supp) (f : V → ℕ) :
    ∑ u ∈ neighbors M.graph v.val, f u =
      ∑ u ∈ neighbors C.toSimpleGraph v, f u.val := by
  classical
  have split := Fintype.sum_subtype_add_sum_subtype (· ∈ C.supp)
    (fun u => if M.graph.Adj v.val u then f u else 0)
  have outside (u : {x // x ∉ C.supp}) : ¬ M.graph.Adj v.val u.val :=
    fun adj => u.property (C.mem_supp_of_adj_mem_supp v.property adj)
  change _ = ∑ u ∈ neighbors (M.graph.induce C.supp) v, f u.val
  simpa only [neighbors, Finset.sum_filter, SimpleGraph.induce_adj, outside, ite_false,
    Finset.sum_const_zero,
    Nat.add_zero] using split.symm

open Classical in
noncomputable def componentModel : BoundaryModel C.supp where
  graph := C.toSimpleGraph
  fixed v := M.fixed v.val
  marked v := M.marked v.val
  opposite v := M.opposite v.val
  marked_le v := M.marked_le v.val
  budget v := by
    have cnt := M.component_neighbors C v (fun _ => 1)
    simp only [Finset.sum_const, smul_eq_mul, mul_one] at cnt
    rw [← cnt]
    exact M.budget v.val

open Classical in
theorem component_degree (h : V → Bool) (v : C.supp) :
    (M.componentModel C).monoDegree (fun u => h u.val) v = M.monoDegree h v.val := by
  unfold monoDegree inside
  rw [M.component_neighbors C v]
  rfl

open Classical in
private noncomputable def restrictGood (f : Good M) : Good (M.componentModel C) :=
  ⟨fun v => f.val v.val, fun v => (M.component_degree C f.val v).le.trans (f.property _)⟩

open Classical in
/-- Change just one component. On every other component the old coloring
still witnesses admissibility. -/
private noncomputable def replaceComponent (f : Good M) (g : Good (M.componentModel C)) :
    Good M := by
  classical
  let h (v : V) := if hv : v ∈ C.supp then g.val ⟨v, hv⟩ else f.val v
  refine ⟨h, fun v => ?_⟩
  let D := M.graph.connectedComponentMk v
  let u : D.supp := ⟨v, rfl⟩
  by_cases hv : v ∈ C.supp
  · rw [← M.component_degree C h ⟨v, hv⟩]
    have eq (w : C.supp) : h w.val = g.val w := dite_eq_left w.property
    simpa only [eq] using g.property ⟨v, hv⟩
  · have eq (w : D.supp) : h w.val = f.val w.val := by
      apply dite_eq_right
      exact fun hw => hv ((C.mem_supp_iff v).mpr (w.property.symm.trans hw))
    change M.monoDegree h u.val ≤ 1
    rw [← M.component_degree D h u]
    simp only [eq, M.component_degree]
    exact f.property v

open Classical in
private theorem replace_sum (f : Good M) (g : Good (M.componentModel C)) :
    M.weightedSum (M.replaceComponent C f g).val =
      (M.componentModel C).weightedSum g.val +
        ∑ w : {x // x ∉ C.supp}, M.weight w.val * spin (f.val w.val) := by
  classical
  unfold weightedSum
  rw [← Fintype.sum_subtype_add_sum_subtype (· ∈ C.supp)]
  simp only [replaceComponent, Subtype.property, ↓reduceDIte, componentModel, weight,
    dite_eq_right (Subtype.property (_ : {x // x ∉ C.supp}))]

/-- At fixed boundary, process one component at a time. This includes the
empty model and any number of tree or cactus components. -/
theorem cactus_forest_step_four (cactus : CactusCycles M.graph) : M.spectralStep 4 := by
  classical
  let _ := Fintype.ofFinite M.graph.ConnectedComponent
  intro f g
  let weight := fun h : Good M => M.weightedSum h.val
  have visit (s : Finset M.graph.ConnectedComponent) :
      ∃ h : Good M, Walk 4 weight f h ∧ ∀ v,
        h.val v = if M.graph.connectedComponentMk v ∈ s then g.val v else f.val v := by
    induction s using Finset.induction_on with
    | empty => exact ⟨f, .refl, by simp⟩
    | @insert c s fresh ih =>
      obtain ⟨h, path, colors⟩ := ih
      let N := M.componentModel c
      let lift := M.replaceComponent c h
      let a := M.restrictGood c h
      let b := M.restrictGood c g
      have localWalk := N.cactus_step_four c.connected_toSimpleGraph (cactus.induce c.supp) a b
      have lifted : Walk 4 weight (lift a) (lift b) := by
        apply Relation.ReflTransGen.lift (r := fun x y : Good N =>
          (N.weightedSum y.val - N.weightedSum x.val).natAbs ≤ 4) lift _ a b localWalk
        intro x y near
        change (M.weightedSum (M.replaceComponent c h y).val -
          M.weightedSum (M.replaceComponent c h x).val).natAbs ≤ 4
        simpa only [M.replace_sum, add_sub_add_right_eq_sub] using near
      have start : lift a = h := Subtype.ext (by
        funext v
        simp [lift, a, replaceComponent, restrictGood])
      rw [start] at lifted
      refine ⟨lift b, path.trans lifted, fun v => ?_⟩
      by_cases hv : v ∈ c.supp
      · simp [lift, b, replaceComponent, restrictGood, (c.mem_supp_iff v).mp hv]
      · simp [lift, b, replaceComponent, colors, (c.mem_supp_iff v).not.mp hv]
  obtain ⟨h, path, colors⟩ := visit Finset.univ
  have eq : h = g := Subtype.ext (funext (fun v => by simpa using colors v))
  exact eq ▸ path

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/CycleGraph.lean <==
module

public import QuasiBisection.CycleSpectrum
public import Mathlib.Combinatorics.SimpleGraph.Connectivity.Subgraph

/-! Structural hypotheses for opening any finite connected two-regular graph. -/

@[expose] public section

namespace QuasiBisection

open SimpleGraph

variable {V : Type*} [Fintype V]

/-- Within a connected graph of maximum degree two, a cycle uses every vertex. -/
theorem cycle_spans_of_degree_le_two (G : SimpleGraph V) (conn : G.Connected)
    (degree : ∀ v, (neighbors G v).card ≤ 2) {x : V} {p : G.Walk x x} (cyc : p.IsCycle) :
    ∀ v, v ∈ p.support := by
  classical
  have closed {a b : V} (ha : a ∈ p.support) (edge : G.Adj a b) : b ∈ p.support := by
    have eq : p.toSubgraph.neighborSet a = G.neighborSet a := by
      apply Set.eq_of_subset_of_ncard_le (p.toSubgraph.neighborSet_subset a)
      rw [cyc.ncard_neighborSet_toSubgraph_eq_two ha]
      have sets : (↑(neighbors G a) : Set V) = G.neighborSet a := by
        ext v
        simp [neighbors]
      rw [← sets, Set.ncard_coe_finset]
      exact degree a
    have mem : b ∈ p.toSubgraph.neighborSet a := eq.symm ▸ edge
    exact p.mem_verts_toSubgraph.mp (p.toSubgraph.edge_vert (p.toSubgraph.adj_symm mem))
  intro v
  have path := (SimpleGraph.reachable_iff_reflTransGen (G := G) x v).mp (conn.preconnected x v)
  induction path with
  | refl => exact p.start_mem_support
  | tail _ adj ih => exact closed ih adj

theorem acyclic_delete_of_degree_le_two (G : SimpleGraph V) (conn : G.Connected)
    (degree : ∀ v, (neighbors G v).card ≤ 2) (r : V) :
    (G.induce {v | v ≠ r}).IsAcyclic := by
  intro x p cyc
  let emb := SimpleGraph.Embedding.induce (G := G) {v | v ≠ r}
  have mapped := cyc.map (f := emb.toHom) emb.injective
  have mem := cycle_spans_of_degree_le_two G conn degree mapped r
  rw [Walk.support_map, List.mem_map] at mem
  obtain ⟨u, _, eq⟩ := mem
  exact u.property eq

namespace BoundaryModel

/-- The spectrum of a finite simple cycle has gaps at most four for all
legal fixed slots, opposite slots and marks. -/
theorem cycle_step_four (M : BoundaryModel V) (conn : M.graph.Connected)
    (degree : ∀ v, (neighbors M.graph v).card = 2) : M.spectralStep 4 := by
  classical
  have root : ∃ r : V, M.weight r ≠ 0 → ∀ v, M.weight v ≠ 0 := by
    by_cases zero : ∃ r, M.weight r = 0
    · obtain ⟨r, hr⟩ := zero
      exact ⟨r, fun ne => (ne hr).elim⟩
    · exact ⟨conn.nonempty.some, fun _ v hv => zero ⟨v, hv⟩⟩
  obtain ⟨r, select⟩ := root
  obtain ⟨u, v, _, pair⟩ := Finset.card_eq_two.mp (degree r)
  have incident (w : V) : M.graph.Adj r w ↔ w = u ∨ w = v := by
    have eq : w ∈ neighbors M.graph r ↔ w = u ∨ w = v := by simp [pair]
    simpa [neighbors] using eq
  have marks (w : V) : M.marked w ≤ 1 := by
    have := M.marked_le w
    have := M.budget w
    have := degree w
    omega
  apply M.open_cycle_step r ⟨u, ((incident u).mpr (Or.inl rfl)).ne.symm⟩
    ⟨v, ((incident v).mpr (Or.inr rfl)).ne.symm⟩
  · intro w edge
    exact ((incident _).mp edge.symm).imp (fun e => Subtype.ext e) (fun e => Subtype.ext e)
  · have := marks r
    unfold weight
    omega
  · exact acyclic_delete_of_degree_le_two M.graph conn (fun v => (degree v).le) r
  · intro nonzero w
    have ok := select nonzero w.val
    unfold weight at ok
    have := marks w.val
    have := degree w.val
    have card := M.sum_neighbors_away r w (fun _ => 1)
    simp only [Finset.sum_const, smul_eq_mul, mul_one] at card
    omega

end BoundaryModel
end QuasiBisection


==> anc/formal/QuasiBisection/CycleOrder.lean <==
module

public import QuasiBisection.EvenCyclePacking
public import QuasiBisection.MarkedEdges
import Mathlib.Algebra.BigOperators.Fin

/-! A cyclic order on each packed support and its alternating prefix inversions. -/

@[expose] public section

namespace QuasiBisection

variable {V : Type*} {G : SimpleGraph V} {S : Finset V}

namespace CycleOrder

def next {n : ℕ} (i : Fin n) : Fin n :=
  if h : i.val + 1 < n then ⟨i.val + 1, h⟩ else ⟨0, by omega⟩

def prev {n : ℕ} (i : Fin n) : Fin n :=
  if i.val = 0 then ⟨n - 1, by have := i.isLt; omega⟩ else ⟨i.val - 1, by omega⟩

theorem next_val {n : ℕ} (i : Fin n) :
    (next i).val = if i.val + 1 < n then i.val + 1 else 0 := by
  unfold next
  split <;> rfl

theorem prev_val {n : ℕ} (i : Fin n) :
    (prev i).val = if i.val = 0 then n - 1 else i.val - 1 := by
  unfold prev
  split <;> rfl

@[simp] theorem next_prev {n : ℕ} (i : Fin n) : next (prev i) = i := by
  apply Fin.ext
  simp only [next_val, prev_val]
  split_ifs <;> omega

@[simp] theorem prev_next {n : ℕ} (i : Fin n) : prev (next i) = i := by
  apply Fin.ext
  have := i.isLt
  simp only [prev_val, next_val]
  split_ifs <;> first | contradiction | omega

theorem prev_ne_next {n : ℕ} (big : 3 ≤ n) (i : Fin n) : prev i ≠ next i := by
  intro eq
  have val := congrArg Fin.val eq
  unfold prev next at val
  split at val <;> split at val <;> simp_all <;> omega

end CycleOrder

/-- The cyclic order includes only the edges of the chosen walk. Chords may exist. -/
structure CycleOrder (G : SimpleGraph V) (S : Finset V) where
  size : ℕ
  three : 3 ≤ size
  even : Even size
  vertex : Fin size ≃ S
  edge : ∀ i, G.Adj (vertex i).val (vertex (CycleOrder.next i)).val

namespace CycleOrder

open Classical in
noncomputable def ofSupport (support : EvenCycleSupport G S) : CycleOrder G S := by
  classical
  apply Classical.choice
  obtain ⟨x, p, hp, even, rfl⟩ := support
  let f (i : Fin p.length) : p.support.toFinset :=
    ⟨p.getVert i.val, List.mem_toFinset.mpr (p.getVert_mem_support _)⟩
  have inj : Function.Injective f := by
    intro i j eq
    exact Fin.ext (hp.getVert_injOn' (by change i.val ≤ _; omega)
      (by change j.val ≤ _; omega) (congrArg Subtype.val eq))
  have surj : Function.Surjective f := by
    intro v
    obtain ⟨i, hi, le⟩ := p.mem_support_iff_exists_getVert.mp (List.mem_toFinset.mp v.property)
    by_cases lt : i < p.length
    · exact ⟨⟨i, lt⟩, Subtype.ext hi⟩
    have he : i = p.length := by omega
    exact ⟨⟨0, by have := hp.three_le_length; omega⟩, Subtype.ext (by simpa [f, he] using hi)⟩
  refine ⟨⟨_, hp.three_le_length, even, Equiv.ofBijective f ⟨inj, surj⟩, fun i => ?_⟩⟩
  change G.Adj (p.getVert i.val) (p.getVert (next i).val)
  have adj := p.adj_getVert_succ i.isLt
  by_cases lt : i.val + 1 < p.length
  · simpa [next, lt] using adj
  · simpa [next, lt, show i.val + 1 = p.length by omega] using adj

/-- Invert the first k vertices of the original alternating coloring. -/
def prefixColor (k i : ℕ) : Bool := if i < k then !(decide (i % 2 = 0)) else decide (i % 2 = 0)

theorem prefix_sum (n k : ℕ) :
    (∑ i ∈ Finset.range n, spin (prefixColor k i)) =
      (if n % 2 = 0 then 0 else 1) - 2 * (if min k n % 2 = 0 then 0 else 1) := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [Finset.sum_range_succ, ih]
    by_cases lt : n < k
    · simp only [prefixColor, lt, ite_true, Nat.min_eq_right (by omega : n ≤ k),
        Nat.min_eq_right (by omega : n + 1 ≤ k), spin]
      split_ifs <;> simp_all <;> omega
    · simp only [prefixColor, lt, ite_false, Nat.min_eq_left (by omega : k ≤ n),
        Nat.min_eq_left (by omega : k ≤ n + 1), spin, decide_eq_true_eq]
      split_ifs <;> omega

theorem prefix_imbalance {n : ℕ} (even : Even n) (k : ℕ) :
    (∑ i : Fin n, spin (prefixColor k i.val)) = if min k n % 2 = 0 then 0 else -2 := by
  obtain ⟨m, hm⟩ := even
  rw [Fin.sum_univ_eq_sum_range (fun i => spin (prefixColor k i)) n, prefix_sum]
  split_ifs <;> omega

/-- A monochromatic forward edge must enter the first vertex or the cut.
Both edges are absent for an empty or a completely inverted prefix. -/
theorem prefix_match {n : ℕ} (even : Even n) (k : ℕ) (i : Fin n)
    (matchColor : prefixColor k i.val = prefixColor k (next i).val) :
    0 < k ∧ k < n ∧ ((next i).val = 0 ∨ (next i).val = k) := by
  obtain ⟨m, hm⟩ := even
  simp only [next_val, prefixColor] at matchColor ⊢
  split_ifs at matchColor <;> simp_all <;> omega

end CycleOrder
end QuasiBisection


==> anc/formal/QuasiBisection/CycleSpectrum.lean <==
module

public import QuasiBisection.VertexDeletion

/-! Repairing temporary colorings obtained by opening a cycle at one vertex. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

open Bridge

variable {V : Type*} [Fintype V] (M : BoundaryModel V) (r : V)

open Classical in
private theorem repair_extension (s : Bool) (f : Good (M.deleteVertex r (fun _ => s))) :
    let h := extendAt r s f.val
    ∃ g : Good M, ((∀ v, M.monoDegree h v ≤ 1) → g.val = h) ∧
      (M.weightedSum g.val = M.weightedSum h ∨
        (M.weight r ≠ 0 ∧ M.weightedSum g.val = M.weightedSum h - 2 * spin s)) := by
  let h := extendAt r s f.val
  change ∃ g : Good M, _ ∧ (_ ∨ (_ ∧ _))
  by_cases ok : ∀ v, M.monoDegree h v ≤ 1
  · exact ⟨⟨h, ok⟩, fun _ => rfl, Or.inl rfl⟩
  have rest (v : V) (ne : v ≠ r) : M.monoDegree h v ≤ 1 :=
    (M.extendAt_degree r s f.val ⟨v, ne⟩).le.trans (f.property ⟨v, ne⟩)
  have bad : 2 ≤ M.monoDegree h r := by
    by_contra! good
    exact ok (fun v => by
      by_cases e : v = r
      · simpa [e] using (show M.monoDegree h r ≤ 1 by omega)
      · exact rest v e)
  by_cases zero : M.weight r = 0
  · obtain ⟨valid, eq⟩ := M.repair_zero_weight h r zero bad rest
    exact ⟨⟨flip h r, valid⟩, fun impossible => (ok impossible).elim, Or.inl eq⟩
  · obtain ⟨g, _, valid, _, delta⟩ := M.single_repair h r bad rest
    exact ⟨⟨g, valid⟩, fun impossible => (ok impossible).elim,
      delta.imp_right (fun eq => ⟨zero, by simpa [h] using eq⟩)⟩

private theorem corrected_step (s : Bool) (c a b x y : ℤ)
    (near : (b - a).natAbs ≤ 2)
    (dx : x = c + a ∨ x = c + a - 2 * spin s)
    (dy : y = c + b ∨ y = c + b - 2 * spin s) : (y - x).natAbs ≤ 4 := by
  cases s <;> simp [spin] at dx dy <;> omega

open Classical in
/-- At fixed root sign each forest walk lifts to a walk on the full graph.
A zero-weight root costs nothing. With nonzero weight, the two possible
corrections differ by two, so a path step of two still gives four. -/
theorem fixed_sign_walk (s : Bool)
    (forest : (M.graph.induce {v | v ≠ r}).IsAcyclic)
    (small : M.weight r ≠ 0 → ∀ v : Away r,
      M.marked v.val + (neighbors (M.graph.induce {v | v ≠ r}) v).card ≤ 2)
    (f g : Good (M.deleteVertex r (fun _ => s))) :
    ∃ a b : Good M,
      Walk 4 (fun h : Good M => M.weightedSum h.val) a b ∧
      ((∀ v, M.monoDegree (extendAt r s f.val) v ≤ 1) → a.val = extendAt r s f.val) ∧
      ((∀ v, M.monoDegree (extendAt r s g.val) v ≤ 1) → b.val = extendAt r s g.val) ∧
      (M.weightedSum a.val = M.weightedSum (extendAt r s f.val) ∨
        (M.weight r ≠ 0 ∧ M.weightedSum a.val =
          M.weightedSum (extendAt r s f.val) - 2 * spin s)) := by
  classical
  let N := M.deleteVertex r (fun _ => s)
  choose repair keep delta using M.repair_extension r s
  refine ⟨repair f, repair g, ?_, keep f, keep g, delta f⟩
  let L := if M.weight r = 0 then 4 else 2
  have step : N.spectralStep L := by
    by_cases zero : M.weight r = 0
    · simpa [L, zero] using N.forest_step_four forest
    · simpa [L, zero] using N.forest_step_two forest (small zero)
  apply Relation.ReflTransGen.lift (r := fun x y : Good N =>
    (N.weightedSum y.val - N.weightedSum x.val).natAbs ≤ L) repair _ f g (step f g)
  intro x y near
  change (M.weightedSum (repair y).val - M.weightedSum (repair x).val).natAbs ≤ 4
  change (N.weightedSum y.val - N.weightedSum x.val).natAbs ≤ L at near
  have dx := delta x
  have dy := delta y
  rw [M.extendAt_sum r s (fun _ => s)] at dx dy
  change _ = _ + N.weightedSum x.val ∨ _ ∧ _ = _ + N.weightedSum x.val - _ at dx
  change _ = _ + N.weightedSum y.val ∨ _ ∧ _ = _ + N.weightedSum y.val - _ at dy
  by_cases zero : M.weight r = 0
  · simp [zero] at dx dy
    simpa [dx, dy, L, zero] using near
  · apply corrected_step s (M.weight r * spin s) (N.weightedSum x.val) (N.weightedSum y.val)
    · simpa [L, zero] using near
    · simpa [zero] using dx
    · simpa [zero] using dy


omit [Fintype V] in
private theorem extend_restrict (h : V → Bool) :
    extendAt r (h r) (fun v => h v.val) = h := by
  classical
  funext v
  by_cases e : v = r <;> simp [extendAt, e]

open Classical in
private noncomputable def restrictGood (h : Good M) : Good (M.deleteVertex r (fun _ => h.val r)) :=
  ⟨fun w => h.val w.val, fun v => (M.deleteVertex_degree r h.val v).le.trans (h.property _)⟩

private theorem sign_change_bound (s : Bool) (w source target old new : ℤ)
    (weights : w = 0 ∨ w = 1) (before : source = w * spin (!s) + old)
    (delta : new - old = 0 ∨ new - old = -2 * spin s ∨ new - old = -4 * spin s)
    (adjust : target = w * spin s + new ∨
      (w ≠ 0 ∧ target = w * spin s + new - 2 * spin s)) : (target - source).natAbs ≤ 4 := by
  rcases weights with rfl | rfl <;> cases s <;> simp [spin] at * <;> omega

open Classical in
/-- Opening at a root with two neighbors permits both root signs. -/
theorem open_cycle_step (u v : Away r)
    (cover : ∀ w : Away r, M.graph.Adj w.val r → w = u ∨ w = v)
    (weight : M.weight r = 0 ∨ M.weight r = 1)
    (forest : (M.graph.induce {w | w ≠ r}).IsAcyclic)
    (small : M.weight r ≠ 0 → ∀ w : Away r,
      M.marked w.val + (neighbors (M.graph.induce {z | z ≠ r}) w).card ≤ 2) :
    M.spectralStep 4 := by
  classical
  intro f g
  let s := g.val r
  let goal := M.restrictGood r g
  have goalEq : extendAt r s goal.val = g.val := extend_restrict r g.val
  have goalOK : ∀ w, M.monoDegree (extendAt r s goal.val) w ≤ 1 := by
    rw [goalEq]
    exact g.property
  by_cases sameSign : f.val r = s
  · let src : Good (M.deleteVertex r (fun _ => s)) :=
      ⟨fun w => f.val w.val, by rw [← sameSign]; exact (M.restrictGood r f).property⟩
    have srcEq : extendAt r s src.val = f.val := by
      change extendAt r s (fun w => f.val w.val) = f.val
      rw [← sameSign, extend_restrict]
    obtain ⟨a, b, walk, ha, hb, _⟩ := M.fixed_sign_walk r s forest small src goal
    have srcOK : ∀ w, M.monoDegree (extendAt r s src.val) w ≤ 1 := by
      rw [srcEq]
      exact f.property
    have ea : a = f := Subtype.ext ((ha srcOK).trans srcEq)
    have eb : b = g := Subtype.ext ((hb goalOK).trans goalEq)
    simpa only [ea, eb] using walk
  · have old : f.val r = !s := by cases e : f.val r <;> cases es : s <;> simp_all
    let src : Good (M.deleteVertex r (fun _ => !s)) :=
      ⟨fun w => f.val w.val, by rw [← old]; exact (M.restrictGood r f).property⟩
    have srcEq : extendAt r (!s) src.val = f.val := by
      change extendAt r (!s) (fun w => f.val w.val) = f.val
      rw [← old, extend_restrict]
    obtain ⟨tmp, delta⟩ := M.change_two_inputs r u v cover s src
    obtain ⟨a, b, walk, _, hb, adjust⟩ := M.fixed_sign_walk r s forest small tmp goal
    have eb : b = g := Subtype.ext ((hb goalOK).trans goalEq)
    rw [eb] at walk
    apply walk.head
    change (M.weightedSum a.val - M.weightedSum f.val).natAbs ≤ 4
    have before := M.extendAt_sum r (!s) (fun _ => !s) src.val
    rw [srcEq] at before
    rw [M.extendAt_sum r s (fun _ => s)] at adjust
    dsimp only at delta
    exact sign_change_bound s (M.weight r) _ _ _ _ weight before delta adjust

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/DefectRepair.lean <==
module

public import QuasiBisection.Boundary
public import Mathlib.Logic.Relation

/-! A natural-valued potential for actual flips in a finite boundary model. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

variable {V : Type*} [Fintype V] (M : BoundaryModel V)

noncomputable def edgeHit (h : V → Bool) (v u : V) : ℕ := by
  classical
  exact if M.graph.Adj v u then same (h v) (h u) else 0

theorem hit_symm (h : V → Bool) (v u : V) :
    M.edgeHit h v u = M.edgeHit h u v := by
  classical
  unfold edgeHit same
  rw [M.graph.adj_comm v u]
  cases h v <;> cases h u <;> rfl

/-- Twice the number of monochromatic edges internal to the set, plus twice
the number of matching fixed slots in the set. Opposite slots never match. -/
noncomputable def energyOn (h : V → Bool) (s : Finset V) : ℕ :=
  ∑ v ∈ s, ((∑ u ∈ s, M.edgeHit h v u) + 2 * M.fixed v (h v))

private theorem energy_insert [DecidableEq V] (h : V → Bool) (s : Finset V) (r : V)
    (hr : r ∉ s) :
    M.energyOn h (insert r s) =
      M.energyOn h s + 2 * ((∑ u ∈ s, M.edgeHit h r u) + M.fixed r (h r)) := by
  classical
  have hd : M.edgeHit h r r = 0 := by simp [edgeHit]
  simp only [energyOn, Finset.sum_insert hr, hd, Nat.zero_add]
  have split : (∑ v ∈ s, ((M.edgeHit h v r + ∑ u ∈ s, M.edgeHit h v u) +
      2 * M.fixed v (h v))) =
      (∑ v ∈ s, M.edgeHit h r v) +
      ∑ v ∈ s, ((∑ u ∈ s, M.edgeHit h v u) + 2 * M.fixed v (h v)) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro v _
    rw [M.hit_symm h v r, Nat.add_assoc]
  rw [split]
  omega

private theorem energy_remove [DecidableEq V] (h : V → Bool) (r : V) :
    M.energyOn h Finset.univ =
      M.energyOn h (Finset.univ.erase r) + 2 * M.monoDegree h r := by
  classical
  have he := M.energy_insert h (Finset.univ.erase r) r (Finset.notMem_erase r _)
  rw [Finset.insert_erase (Finset.mem_univ r)] at he
  have hd : M.edgeHit h r r = 0 := by simp [edgeHit]
  have hi : M.inside h r = ∑ u, M.edgeHit h r u := by
    simp only [inside, neighbors, Finset.sum_filter, edgeHit]
  simpa only [monoDegree, hi, Finset.sum_erase _ hd] using he

theorem energy_flip (h : V → Bool) (r : V) :
    M.energyOn (flip h r) Finset.univ + 2 * M.monoDegree h r =
      M.energyOn h Finset.univ + 2 * M.monoDegree (flip h r) r := by
  classical
  have outside : M.energyOn (flip h r) (Finset.univ.erase r) =
      M.energyOn h (Finset.univ.erase r) := by
    apply Finset.sum_congr rfl
    intro v hv
    have ev := Finset.ne_of_mem_erase hv
    congr 1
    · apply Finset.sum_congr rfl
      intro u hu
      simp only [edgeHit, flip, ite_eq_right ev, ite_eq_right (Finset.ne_of_mem_erase hu)]
    · simp only [flip, ite_eq_right ev]
  rw [M.energy_remove (flip h r) r, M.energy_remove h r, outside]
  omega

theorem energy_decreases (h : V → Bool) (r : V) (bad : 2 ≤ M.monoDegree h r) :
    M.energyOn (flip h r) Finset.univ < M.energyOn h Finset.univ := by
  have := M.energy_flip h r
  have := M.flip_root h r
  omega

def RepairStep (h g : V → Bool) : Prop := ∃ r, 2 ≤ M.monoDegree h r ∧ g = flip h r

/-- Every choice of a defect strictly decreases the same natural number. -/
theorem repair_wellFounded : WellFounded (fun g h => M.RepairStep h g) := by
  apply Subrelation.wf (r := (fun g h => M.energyOn g Finset.univ < M.energyOn h Finset.univ))
  · rintro g h ⟨r, hr, rfl⟩
    exact M.energy_decreases h r hr
  · exact (measure (fun h => M.energyOn h Finset.univ)).wf

theorem repair_exists (h : V → Bool) : ∃ g,
    Relation.ReflTransGen M.RepairStep h g ∧ ∀ v, M.monoDegree g v ≤ 1 := by
  classical
  induction h using M.repair_wellFounded.induction with
  | h h ih =>
    by_cases good : ∀ v, M.monoDegree h v ≤ 1
    · exact ⟨h, .refl, good⟩
    · obtain ⟨r, hr⟩ := Classical.not_forall.mp good
      have step : M.RepairStep h (flip h r) := ⟨r, by omega, rfl⟩
      obtain ⟨g, walk, hg⟩ := ih _ step
      exact ⟨g, walk.head step, hg⟩

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/EvenCyclePacking.lean <==
module

public import QuasiBisection.CycleGraph
public import Mathlib.Data.Finset.Max

/-! A maximum packing of even cycles leaves no even cycle in its complement. -/

@[expose] public section

namespace QuasiBisection

open SimpleGraph

variable {V : Type*} (G : SimpleGraph V)

open Classical in
def EvenCycleSupport (S : Finset V) : Prop :=
  ∃ (x : V) (p : G.Walk x x), p.IsCycle ∧ Even p.length ∧ p.support.toFinset = S

def EvenPacking (F : Finset (Finset V)) : Prop :=
  (∀ S ∈ F, EvenCycleSupport G S) ∧ (F : Set (Finset V)).Pairwise Disjoint

def leftover (F : Finset (Finset V)) : Set V := {v | ∀ S ∈ F, v ∉ S}

/-- Maximality applies to cycles of the induced residue as well as to cycles
expressed in the original graph. No connectedness or degree bound is needed. -/
theorem exists_even_packing [Finite V] :
    ∃ F : Finset (Finset V), EvenPacking G F ∧
      ∀ (v : leftover F) (p : (G.induce (leftover F)).Walk v v), p.IsCycle → ¬ Even p.length := by
  classical
  let _ := Fintype.ofFinite V
  let packs := Finset.univ.filter (EvenPacking G)
  have empty : (∅ : Finset (Finset V)) ∈ packs := by simp [packs, EvenPacking]
  obtain ⟨F, hF, maxF⟩ := packs.exists_max_image Finset.card ⟨_, empty⟩
  have valid : EvenPacking G F := (Finset.mem_filter.mp hF).2
  refine ⟨F, valid, ?_⟩
  intro x p hp even
  let f := SimpleGraph.Embedding.induce (G := G) (leftover F)
  let q := p.map f.toHom
  let S := q.support.toFinset
  have witness : EvenCycleSupport G S :=
    ⟨_, q, hp.map f.injective, by simpa only [q, Walk.length_map] using even, rfl⟩
  have outside (v : V) (hv : v ∈ S) : v ∈ leftover F := by
    have mem : v ∈ p.support.map f.toHom := by
      simpa only [S, q, List.mem_toFinset, Walk.support_map] using hv
    obtain ⟨u, _, rfl⟩ := List.mem_map.mp mem
    exact u.property
  have fresh : S ∉ F := by
    intro old
    have start : x.val ∈ S := List.mem_toFinset.mpr q.start_mem_support
    exact outside x.val start S old start
  have larger : EvenPacking G (insert S F) := by
    constructor
    · intro T mem
      rcases Finset.mem_insert.mp mem with rfl | h
      · exact witness
      · exact valid.1 T h
    · rw [Finset.coe_insert, Set.pairwise_insert_of_symm]
      exact ⟨valid.2, fun T hT _ => Finset.disjoint_left.mpr (fun v hv => outside v hv T hT)⟩
  have bound := maxF (insert S F) (Finset.mem_filter.mpr ⟨Finset.mem_univ _, larger⟩)
  rw [Finset.card_insert_of_notMem fresh] at bound
  omega

end QuasiBisection


==> anc/formal/QuasiBisection/ForestSpectrum.lean <==
module

public import QuasiBisection.BridgeCut
public import Mathlib.Combinatorics.SimpleGraph.Acyclic

/-! The sharp uniform step bound for forests and its refinement for paths
without marked slots. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

open Bridge

variable {V : Type*} [Fintype V] (M : BoundaryModel V)

/-- For a graph without edges the vertex colors can be changed independently. -/
private theorem edgeless_step (noEdge : ∀ v w, ¬ M.graph.Adj v w) (n : ℕ)
    (bound : ∀ v, M.marked v ≤ n + 2) : M.spectralStep (2 * (n + 1)) := by
  classical
  intro f g
  have degree (h : V → Bool) (v : V) : M.monoDegree h v = M.fixed v (h v) := by
    simp [monoDegree, inside, neighbors, noEdge]
  let mix (s : Finset V) : Good M := ⟨fun v => if v ∈ s then g.val v else f.val v, by
    intro v
    rw [degree]
    by_cases hv : v ∈ s
    · simpa [hv, degree] using g.property v
    · simpa [hv, degree] using f.property v⟩
  have walk (s : Finset V) : Walk (2 * (n + 1)) (fun h : Good M => M.weightedSum h.val) f
      (mix s) := by
    induction s using Finset.induction_on with
    | empty =>
      have eq : mix ∅ = f := Subtype.ext (by funext v; simp [mix])
      rw [eq]
      exact .refl
    | @insert r s hr ih =>
      apply ih.tail
      change (M.weightedSum (mix (insert r s)).val - M.weightedSum (mix s).val).natAbs ≤ _
      unfold weightedSum
      rw [← Finset.sum_sub_distrib, Finset.sum_eq_single r]
      · have hb := bound r
        simp only [mix, Finset.mem_insert_self, ↓reduceIte, hr, weight]
        cases g.val r <;> cases f.val r <;> simp [spin] <;> omega
      · intro v _ hv
        simp [mix, hv]
      · simp
  have eq : mix Finset.univ = g := Subtype.ext (by funext v; simp [mix])
  simpa only [eq] using walk Finset.univ

theorem contract_graph (r : V) (free : M.marked r < M.opposite r) (p : Port) :
    (M.contract r free p).graph = M.graph := by
  cases p with
  | fixed => rfl
  | opposite m => cases m <;> rfl

open Classical in
private theorem contract_marked_le (r : V) (free : M.marked r < M.opposite r) (p : Port) (v : V) :
    (M.contract r free p).marked v ≤ M.marked v + if v = r then 1 else 0 := by
  cases p with
  | fixed => exact Nat.le_add_right _ _
  | opposite m =>
    cases m with
    | false => exact Nat.le_add_right _ _
    | true => exact Nat.le_refl _

open Classical in
private theorem cut_bound (c : BridgeCut M.graph) (p : Port) (k : ℕ)
    (bound : ∀ v, M.marked v + (neighbors M.graph v).card ≤ k) (v : c.carrier) :
    let N := (c.model M).contract c.root (c.free M) p
    N.marked v + (neighbors N.graph v).card ≤ k := by
  have deg := c.sum_neighbors v (fun _ => 1)
  simp only [Finset.sum_const, smul_eq_mul, mul_one] at deg
  have marks := contract_marked_le (c.model M) c.root (c.free M) p v
  change _ ≤ M.marked v.val + _ at marks
  dsimp only
  rw [contract_graph]
  change _ + (neighbors (M.graph.induce c.carrier) v).card ≤ k
  have old := bound v.val
  by_cases hv : v = c.root
  · simp only [ite_eq_left hv] at deg marks
    omega
  · simp only [ite_eq_right hv] at deg marks
    omega

/-- The degree plus the number of marked slots never increases under a
contraction. With ceiling two one obtains step two; ceiling three gives four. -/
theorem forest_step_of_bound {V : Type*} [Fintype V] (M : BoundaryModel V)
    (forest : M.graph.IsAcyclic) (n : ℕ)
    (bound : ∀ v, M.marked v + (neighbors M.graph v).card ≤ n + 2) :
    M.spectralStep (2 * (n + 1)) := by
  classical
  by_cases edge : ∃ x y, M.graph.Adj x y
  · obtain ⟨x, y, adj⟩ := edge
    let c := BridgeCut.ofIsBridge adj
      (SimpleGraph.isAcyclic_iff_forall_isBridge.mp forest (by simpa using adj))
    have side (d : BridgeCut M.graph) (p : Port) :
        ((d.model M).contract d.root (d.free M) p).spectralStep (2 * (n + 1)) := by
      apply forest_step_of_bound ((d.model M).contract d.root (d.free M) p)
      · rw [contract_graph]
        exact forest.induce d.carrier
      · exact cut_bound M d p _ bound
    exact c.spectralStep M _ (side c) (side c.reverse)
  · apply M.edgeless_step (fun v w h => edge ⟨v, w, h⟩)
    intro v
    have := bound v
    omega
termination_by Fintype.card V
decreasing_by exact d.card_lt M

/-- The weighted spectrum of every subcubic forest has step at most four. -/
theorem forest_step_four (forest : M.graph.IsAcyclic) : M.spectralStep 4 := by
  apply M.forest_step_of_bound forest 1
  intro v
  have := M.marked_le v
  have := M.budget v
  omega

/-- Step two on paths without initial marks, and more generally on forests
where each vertex has at most two marks and internal incidences in total. -/
theorem forest_step_two (forest : M.graph.IsAcyclic)
    (bound : ∀ v, M.marked v + (neighbors M.graph v).card ≤ 2) : M.spectralStep 2 :=
  M.forest_step_of_bound forest 0 bound

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/InversionRepair.lean <==
module

public import QuasiBisection.PackingColor

/-! Lifting the two marked edges of a prefix to the full subcubic graph. -/

@[expose] public section

namespace QuasiBisection

open CycleOrder BoundaryModel

variable {V : Type*} [Fintype V] {G : SimpleGraph V} {F : Finset (Finset V)}

/-- Fill each missing incidence with an unmarked opposite slot, preserving all vertex weights. -/
noncomputable def subcubicModel (subcubic : Subcubic G) : BoundaryModel V where
  graph := G
  fixed _ _ := 0
  marked _ := 0
  opposite v := 3 - (neighbors G v).card
  marked_le _ := Nat.zero_le _
  budget v := Nat.add_sub_of_le (subcubic v)

open Classical in
theorem subcubicModel_degree (subcubic : Subcubic G) (h : V → Bool) (v : V) :
    (subcubicModel subcubic).monoDegree h v =
      ((neighbors G v).filter (fun u => h u = h v)).card := by
  classical
  simp only [monoDegree, inside, subcubicModel, Nat.add_zero, Finset.card_filter, same,
    eq_comm (a := h v)]

@[simp] theorem subcubicModel_sum (subcubic : Subcubic G) (h : V → Bool) :
    (subcubicModel subcubic).weightedSum h = imbalance h := by
  simp [weightedSum, weight, subcubicModel, imbalance]

private theorem degree_bound (subcubic : Subcubic G) (h : V → Bool) {v a b : V}
    (ha : G.Adj v a) (hb : G.Adj v b) (ne : a ≠ b) :
    (subcubicModel subcubic).monoDegree h v ≤ 1 + same (h v) (h a) + same (h v) (h b) := by
  classical
  let N := neighbors G v
  have mem {w : V} (e : G.Adj v w) : w ∈ N := Finset.mem_filter.mpr ⟨Finset.mem_univ _, e⟩
  have ma := mem ha
  have mb := Finset.mem_erase.mpr ⟨ne.symm, mem hb⟩
  have card : ((N.erase a).erase b).card ≤ 1 := by
    rw [Finset.card_erase_of_mem mb, Finset.card_erase_of_mem ma]
    change (neighbors G v).card - 1 - 1 ≤ 1
    have := subcubic v
    omega
  have bound : (∑ w ∈ (N.erase a).erase b, same (h v) (h w)) ≤ 1 := by
    calc
      _ ≤ ∑ _w ∈ (N.erase a).erase b, (1 : ℕ) :=
        Finset.sum_le_sum (fun w _ => by unfold same; split <;> decide)
      _ ≤ 1 := by simpa using card
  change (∑ u ∈ N, same (h v) (h u)) + 0 ≤ _
  rw [← Finset.add_sum_erase _ _ ma, ← Finset.add_sum_erase _ _ mb]
  omega

namespace EvenPacking

variable (P : EvenPacking G F)

private theorem index_bound (subcubic : Subcubic G) (k : F → ℕ) (r : leftover F → Bool)
    (T : F) (i : Fin (P.order T).size) :
    let h := P.coloring k r
    (subcubicModel subcubic).monoDegree h (P.atPos ⟨T,i⟩) ≤ 1 +
      same (prefixColor (k T) i.val) (prefixColor (k T) (prev i).val) +
      same (prefixColor (k T) i.val) (prefixColor (k T) (next i).val) := by
  have left := ((P.order T).edge (prev i)).symm
  rw [next_prev] at left
  have distinct : P.atPos ⟨T, prev i⟩ ≠ P.atPos ⟨T, next i⟩ := by
    intro eq
    exact prev_ne_next (P.order T).three i ((P.order T).vertex.injective (Subtype.ext eq))
  simpa only [coloring_right] using
    (degree_bound subcubic (P.coloring k r) (v := P.atPos ⟨T,i⟩)
      (a := P.atPos ⟨T, prev i⟩) (b := P.atPos ⟨T, next i⟩) left ((P.order T).edge i) distinct)

private theorem degree_settled (subcubic : Subcubic G) (k : F → ℕ) (r : leftover F → Bool)
    (T : F) (i : Fin (P.order T).size) (done : P.Settled k T) :
    (subcubicModel subcubic).monoDegree (P.coloring k r) (P.atPos ⟨T,i⟩) ≤ 1 := by
  have diff (j : Fin (P.order T).size) :
      prefixColor (k T) j.val ≠ prefixColor (k T) (next j).val := by
    intro eq
    have := prefix_match (P.order T).even _ j eq
    rcases done with h | h <;> omega
  have before := (diff (prev i)).symm
  rw [next_prev] at before
  simpa only [same, before, diff i, ite_false, Nat.add_zero] using P.index_bound subcubic k r T i

/-- For a proper prefix the two exceptional forward edges enter positions
zero and k. Count each of them at most once at each incident vertex. -/
private theorem degree_partial (subcubic : Subcubic G) (k : F → ℕ) (r : leftover F → Bool)
    (T : F) (pos : 0 < k T) (lt : k T < (P.order T).size) (i : Fin (P.order T).size) :
    let z : Fin (P.order T).size := ⟨0, by omega⟩
    let q : Fin (P.order T).size := ⟨k T, lt⟩
    let v := P.atPos ⟨T, i⟩
    (subcubicModel subcubic).monoDegree (P.coloring k r) v ≤
      1 + endpoint (P.atPos ⟨T, prev q⟩) (P.atPos ⟨T, q⟩) v +
        endpoint (P.atPos ⟨T, prev z⟩) (P.atPos ⟨T, z⟩) v := by
  classical
  dsimp only
  apply (P.index_bound subcubic k r T i).trans
  have samePos (a b : Fin (P.order T).size) :
      P.atPos ⟨T, a⟩ = P.atPos ⟨T, b⟩ ↔ a.val = b.val :=
    ⟨fun e => congrArg Fin.val ((P.order T).vertex.injective (Subtype.ext e)),
      fun e => congrArg (fun j => P.atPos ⟨T,j⟩) (Fin.ext e)⟩
  have before (e : prefixColor (k T) i.val = prefixColor (k T) (prev i).val) :
      i.val = 0 ∨ i.val = k T := by
    have h := prefix_match (P.order T).even _ (prev i) (by simpa only [next_prev] using e.symm)
    simpa only [next_prev] using h.2.2
  have after := fun e => (prefix_match (P.order T).even (k T) i e).2.2
  simp only [endpoint, samePos]
  change _ ≤ 1 + (if i.val = (prev (⟨k T, lt⟩ : Fin _)).val ∨ i.val = k T then 1 else 0) +
    (if i.val = (prev (⟨0, by omega⟩ : Fin (P.order T).size)).val ∨ i.val = 0 then 1 else 0)
  rw [show (prev (⟨k T, lt⟩ : Fin _)).val = k T - 1 by simp [prev_val, pos.ne'],
    show (prev (⟨0, by omega⟩ : Fin (P.order T).size)).val = (P.order T).size - 1 by
      simp [prev_val]]
  unfold same
  have size := (P.order T).three
  have after' : prefixColor (k T) i.val = prefixColor (k T) (next i).val →
      i.val = (P.order T).size - 1 ∨ i.val = k T - 1 := by
    intro e
    have h := after e
    simp only [next_val] at h
    have := i.isLt
    split_ifs at h <;> simp only [false_or] at h <;> omega
  split_ifs
  all_goals try have hb := before (by assumption)
  all_goals try have ha := after' (by assumption)
  all_goals omega

open Classical in
abbrev ResidueGood (subcubic : Subcubic G) (k : F → ℕ) :=
  Good (residueModel G (leftover F) subcubic (P.coloring k (fun _ => false)))

omit [Fintype V] in
private theorem exterior_color (k : F → ℕ) (r : leftover F → Bool) (v : V)
    (out : v ∉ leftover F) : P.coloring k r v = P.coloring k (fun _ => false) v := by
  obtain ⟨w | p, rfl⟩ := P.coordinates.surjective v
  · exact (out w.property).elim
  · simp

open Classical in
theorem coloring_degree_left (subcubic : Subcubic G) (k : F → ℕ) (r : leftover F → Bool)
    (v : leftover F) : (subcubicModel subcubic).monoDegree (P.coloring k r) v.val =
      (residueModel G (leftover F) subcubic (P.coloring k (fun _ => false))).monoDegree r v := by
  classical
  rw [subcubicModel_degree, ← residueModel_degree G (leftover F) subcubic _ v]
  have ext (w : {x // x ∉ leftover F}) := P.exterior_color k r w.val w.property
  simp only [monoDegree, inside, residueModel, coloring_left, ext]

theorem coloring_good_left (subcubic : Subcubic G) (k : F → ℕ) (r : P.ResidueGood subcubic k)
    (v : leftover F) : (subcubicModel subcubic).monoDegree (P.coloring k r.val) v.val ≤ 1 :=
  (P.coloring_degree_left subcubic k r.val v).le.trans (r.property v)

def HasQuasiBisection (G : SimpleGraph V) : Prop :=
  ∃ h : V → Bool, Admissible G h ∧ (imbalance h).natAbs ≤ 2

open Classical in
theorem finish_settled (subcubic : Subcubic G) (k : F → ℕ)
    (done : ∀ T, P.Settled k T)
    (r : P.ResidueGood subcubic k) (small : (imbalance r.val).natAbs ≤ 2) :
    HasQuasiBisection G := by
  classical
  refine ⟨P.coloring k r.val, fun v => ?_, ?_⟩
  · rw [← subcubicModel_degree subcubic]
    obtain ⟨w | ⟨T, i⟩, rfl⟩ := P.coordinates.surjective v
    · exact P.coloring_good_left subcubic k r w
    · exact P.degree_settled subcubic k r.val T i (done T)
  · simpa only [P.coloring_sum, fun T => P.settled_contribution (done T),
      Finset.sum_const_zero, add_zero] using small

open Classical in
/-- On a proper prefix, its two boundary edges account for all excess
monochromatic incidences. Their signs also account for the full sum at P = 0. -/
theorem finish_partial (subcubic : Subcubic G) (k : F → ℕ) (T : F)
    (others : ∀ U, U ≠ T → P.Settled k U) (pos : 0 < k T) (lt : k T < (P.order T).size)
    (r : P.ResidueGood subcubic k) (zero : imbalance r.val = 0) : HasQuasiBisection G := by
  classical
  let n := (P.order T).size
  let z : Fin n := ⟨0, by omega⟩
  let q : Fin n := ⟨k T, lt⟩
  let v (i : Fin n) := P.atPos ⟨T, i⟩
  let h := P.coloring k r.val
  have adj (i : Fin n) : G.Adj (v (prev i)) (v i) := by
    have e := (P.order T).edge (prev i)
    rw [next_prev] at e
    exact e
  have colors (i : Fin n) : h (v i) = prefixColor (k T) i.val := P.coloring_right k r.val ⟨T,i⟩
  have neven := (P.order T).even
  obtain ⟨m, hm⟩ := neven
  change n = m + m at hm
  have eq₁ : h (v (prev z)) = false := by
    rw [colors, prev_val]
    simp only [z, ite_true, prefixColor]
    simp [show ¬ n - 1 < k T by change k T < n at lt; omega, show (n - 1) % 2 ≠ 0 by omega]
  have eq₂ : h (v z) = false := by simp [colors, z, prefixColor, pos]
  have eq₃ : h (v (prev q)) = decide (k T % 2 = 0) := by
    rw [colors, prev_val]
    simp only [q, pos.ne', ite_false, prefixColor, show k T - 1 < k T by omega, ite_true]
    by_cases e : k T % 2 = 0 <;> simp [e, show (k T - 1) % 2 = (1 - k T % 2) by omega]
    omega
  have eq₄ : h (v q) = decide (k T % 2 = 0) := by simp [colors, q, prefixColor]
  have total : (subcubicModel subcubic).weightedSum h =
      spin false + spin (decide (k T % 2 = 0)) := by
    rw [subcubicModel_sum, show h = P.coloring k r.val from rfl, P.coloring_sum,
      Finset.sum_eq_single T, zero, zero_add]
    · rw [Nat.min_eq_left lt.le]
      split_ifs <;> simp_all [spin]
    · intro U _ ne
      exact P.settled_contribution (others U ne)
    · simp
  have cap (x : V) : (subcubicModel subcubic).monoDegree h x ≤
      1 + endpoint (v (prev q)) (v q) x + endpoint (v (prev z)) (v z) x := by
    obtain ⟨w | ⟨U, i⟩, rfl⟩ := P.coordinates.surjective x
    · have := P.coloring_good_left subcubic k r w
      exact this.trans (by omega)
    · by_cases eq : U = T
      · subst U
        exact P.degree_partial subcubic k r.val T pos lt i
      · exact (P.degree_settled subcubic k r.val U i (others U eq)).trans (by omega)
  obtain ⟨g, good, small⟩ := (subcubicModel subcubic).repair_two_edges (fun _ => rfl) h
    _ _ _ _ (adj z) (adj q) _ _ eq₁ eq₂ eq₃ eq₄ cap total
  exact ⟨g, fun x => by simpa only [subcubicModel_degree] using good x,
    by simpa only [subcubicModel_sum] using small⟩

end EvenPacking
end QuasiBisection


==> anc/formal/QuasiBisection/MainTheorem.lean <==
module

public import QuasiBisection.InversionRepair

/-! The even-order subcubic 2-quasi-bisection theorem and its cubic specialization. During inversion
each residual step has size at most two. Once the exterior is fixed, the cactus spectrum joins
the final residual coloring to the complement of the initial one. -/

@[expose] public section

namespace QuasiBisection

open CycleOrder BoundaryModel

variable {V : Type*} [Fintype V] {G : SimpleGraph V} {F : Finset (Finset V)}

namespace EvenPacking

variable (P : EvenPacking G F) (subcubic : Subcubic G)

open Classical in
private theorem advance_vertex (k : F → ℕ) (T : F) (j : Fin (P.order T).size)
    (r : P.ResidueGood subcubic (Function.update k T j.val)) :
    ∃ g : P.ResidueGood subcubic (Function.update k T (j.val + 1)),
      (imbalance g.val - imbalance r.val).natAbs ≤ 2 := by
  classical
  let a := P.coloring (Function.update k T j.val) (fun _ => false)
  let b := P.coloring (Function.update k T (j.val + 1)) (fun _ => false)
  let x := P.atPos ⟨T,j⟩
  have agree (v : V) (ne : v ≠ x) : a v = b v := by
    obtain ⟨w | ⟨U, i⟩, rfl⟩ := P.coordinates.surjective v
    · simp [a, b]
    · by_cases eq : U = T
      · subst U
        have diff : i.val ≠ j.val := fun h => ne (congrArg (fun z => P.atPos ⟨T,z⟩) (Fin.ext h))
        simp only [a, b, coordinates_right, coloring_right, Function.update_self]
        unfold prefixColor
        split_ifs <;> first | rfl | omega
      · simp [a, b, Function.update_of_ne eq]
  obtain ⟨g, delta⟩ := packing_change_exterior P subcubic (P.atPos_not_leftover ⟨T,j⟩) a b agree r
  refine ⟨g, ?_⟩
  cases e : b (P.atPos ⟨T,j⟩) <;> simp only [e, spin] at delta <;> omega

open Classical in
private theorem zero_during_cycle (k : F → ℕ) (T : F) (bound : k T ≤ (P.order T).size)
    (others : ∀ U, U ≠ T → P.Settled k U) (r : P.ResidueGood subcubic k)
    (zero : imbalance r.val = 0) : HasQuasiBisection G := by
  by_cases done : P.Settled k T
  · apply P.finish_settled subcubic k _ r (by simp [zero])
    intro U
    by_cases eq : U = T
    · exact eq ▸ done
    · exact others U eq
  · have incomplete : k T ≠ 0 ∧ k T ≠ (P.order T).size := not_or.mp done
    exact P.finish_partial subcubic k T others (by omega) (by omega) r zero

open Classical in
/-- Traverse a whole cycle. In the absence of a solution the nonzero even
sum on the residue must keep its sign at every one-vertex transition. -/
private theorem advance_cycle (evenOrder : Even (Fintype.card V))
    (noSolution : ¬ HasQuasiBisection G) (k : F → ℕ) (T : F)
    (others : ∀ U, U ≠ T → P.Settled k U) (r : P.ResidueGood subcubic (Function.update k T 0)) :
    ∃ g : P.ResidueGood subcubic (Function.update k T (P.order T).size),
      (0 < imbalance r.val ↔ 0 < imbalance g.val) := by
  classical
  have nonzero (j : ℕ) (bound : j ≤ (P.order T).size)
      (g : P.ResidueGood subcubic (Function.update k T j)) : imbalance g.val ≠ 0 := by
    intro zero
    apply noSolution (P.zero_during_cycle subcubic _ T _ _ g zero)
    · simpa only [Function.update_self] using bound
    · intro U ne
      simpa only [Settled, Function.update_of_ne ne] using others U ne
  have even (h : leftover F → Bool) := imbalance_even h (packing_even_leftover_of_even P evenOrder)
  have reach (j : ℕ) (le : j ≤ (P.order T).size) :
      ∃ g : P.ResidueGood subcubic (Function.update k T j),
        (0 < imbalance r.val ↔ 0 < imbalance g.val) := by
    induction j with
    | zero => exact ⟨r, Iff.rfl⟩
    | succ j ih =>
      obtain ⟨g, sign⟩ := ih (by omega)
      obtain ⟨h, step⟩ := P.advance_vertex subcubic k T ⟨j, by omega⟩ g
      have nz₁ := nonzero j (by omega) g
      have nz₂ := nonzero (j + 1) le h
      obtain ⟨a, ha⟩ := even g.val
      obtain ⟨b, hb⟩ := even h.val
      exact ⟨h, sign.trans (by omega)⟩
  exact reach _ le_rfl

open Classical in
private theorem invert_packing (evenOrder : Even (Fintype.card V))
    (noSolution : ¬ HasQuasiBisection G)
    (r : P.ResidueGood subcubic (fun _ => 0)) :
    ∃ g : P.ResidueGood subcubic (fun T => (P.order T).size),
      (0 < imbalance r.val ↔ 0 < imbalance g.val) := by
  classical
  let cut (A : Finset F) (T : F) := if T ∈ A then (P.order T).size else 0
  have reach (A : Finset F) : ∃ h : P.ResidueGood subcubic (cut A),
      (0 < imbalance r.val ↔ 0 < imbalance h.val) := by
    induction A using Finset.induction_on with
    | empty =>
      rw [show cut ∅ = fun _ => 0 by funext; simp [cut]]
      exact ⟨r, Iff.rfl⟩
    | @insert T A fresh ih =>
      obtain ⟨h, sign⟩ := ih
      have start : Function.update (cut A) T 0 = cut A := by
        funext U
        by_cases eq : U = T <;> simp [Function.update, cut, eq, fresh]
      have finish : Function.update (cut A) T (P.order T).size = cut (insert T A) := by
        funext U
        by_cases eq : U = T <;> simp [Function.update, cut, eq]
      have walk := P.advance_cycle subcubic evenOrder noSolution (cut A) T (fun U _ => by
        unfold Settled cut
        split <;> simp)
      rw [start, finish] at walk
      obtain ⟨g, sign'⟩ := walk h
      exact ⟨g, sign.trans sign'⟩
  have path := reach Finset.univ
  rw [show cut Finset.univ = fun T => (P.order T).size by funext; simp [cut]] at path
  exact path

open Classical in
private theorem inverted_initial (r : P.ResidueGood subcubic (fun _ => 0)) :
    ∃ g : P.ResidueGood subcubic (fun T => (P.order T).size),
      imbalance g.val = -imbalance r.val := by
  classical
  let final := fun T => (P.order T).size
  let g (v : leftover F) := !(r.val v)
  have inverted (v : V) :
      P.coloring final g v = !(P.coloring (fun _ => 0) r.val v) := by
    obtain ⟨w | ⟨T, i⟩, rfl⟩ := P.coordinates.surjective v
    · simp [g]
    · simp [final, prefixColor, i.isLt]
  have valid (w : leftover F) :
      (residueModel G (leftover F) subcubic
        (P.coloring final (fun _ => false))).monoDegree g w ≤ 1 := by
    rw [← P.coloring_degree_left, subcubicModel_degree]
    have cancel (a b : Bool) : ((!a) = !b) ↔ a = b := by cases a <;> cases b <;> decide
    simpa only [inverted, cancel] using
      (show ((neighbors G w.val).filter (fun u =>
        P.coloring (fun _ => 0) r.val u = P.coloring (fun _ => 0) r.val w.val)).card ≤ 1 by
          rw [← subcubicModel_degree subcubic]
          exact P.coloring_good_left subcubic _ r w)
  refine ⟨⟨g, valid⟩, ?_⟩
  change imbalance g = -imbalance r.val
  have flipSpin (b : Bool) : spin (!b) = -spin b := by cases b <;> rfl
  simp only [imbalance, g, flipSpin, Finset.sum_neg_distrib]

end EvenPacking

/-- Every even-order finite simple subcubic graph admits a coloring of monochromatic
degree at most one and absolute imbalance at most two. -/
theorem subcubic_quasi_bisection (G : SimpleGraph V) (subcubic : Subcubic G)
    (evenOrder : Even (Fintype.card V)) :
    ∃ h : V → Bool, Admissible G h ∧ (imbalance h).natAbs ≤ 2 := by
  classical
  obtain ⟨F, P, cactus, _⟩ := exists_even_packing_cactus G
  change EvenPacking.HasQuasiBisection G
  by_contra noSolution
  let start : F → ℕ := fun _ => 0
  let finish := fun T => (P.order T).size
  let N := residueModel G (leftover F) subcubic (P.coloring start (fun _ => false))
  obtain ⟨r, _, good⟩ := N.repair_exists (fun _ => false)
  let f : P.ResidueGood subcubic start := ⟨r, good⟩
  obtain ⟨g, sign⟩ := P.invert_packing subcubic evenOrder noSolution f
  obtain ⟨h, sum⟩ := P.inverted_initial subcubic f
  have far (x : P.ResidueGood subcubic finish) : 2 < (imbalance x.val).natAbs := by
    by_contra! small
    exact noSolution (P.finish_settled subcubic finish (fun _ => Or.inr rfl) x small)
  have walk := residue_step_four G (leftover F) subcubic (P.coloring finish (fun _ => false))
    cactus g h
  have preserves {a b : P.ResidueGood subcubic finish}
      (path : Bridge.Walk 4 (fun x : P.ResidueGood subcubic finish => imbalance x.val) a b) :
      (0 < imbalance a.val ↔ 0 < imbalance b.val) := by
    induction path with
    | refl => exact Iff.rfl
    | @tail b c _ step ih =>
      change (imbalance c.val - imbalance b.val).natAbs ≤ 4 at step
      have := far b
      have := far c
      exact ih.trans (by omega)
  have sameSign := sign.trans (preserves walk)
  have := far h
  omega

/-- The cubic case has even order by the handshaking identity. -/
theorem cubic_quasi_bisection (V : Type*) [Fintype V] : CubicQuasiBisectionStatement V :=
  fun G cubic => subcubic_quasi_bisection G cubic.subcubic (cubic_even_order cubic)

private theorem color_component_card {h : V → Bool} (good : Admissible G h) (b : Bool)
    (C : (G.induce {x | h x = b}).ConnectedComponent) : C.supp.ncard ≤ 2 := by
  classical
  let H := G.induce {x | h x = b}
  have degree (u : {x // h x = b}) : (H.neighborSet u).ncard ≤ 1 := by
    let N := (neighbors G u.val).filter (fun w => h w = h u.val)
    have bound : (H.neighborSet u).ncard ≤ (N : Set V).ncard :=
      Set.ncard_le_ncard_of_injOn Subtype.val (fun w adj => Finset.mem_filter.mpr
        ⟨Finset.mem_filter.mpr ⟨Finset.mem_univ _, adj⟩, w.property.trans u.property.symm⟩)
        Subtype.val_injective.injOn
    rw [Set.ncard_coe_finset] at bound
    exact bound.trans (good u.val)
  obtain ⟨v, hv⟩ := C.nonempty_supp
  have cover : C.supp ⊆ insert v (H.neighborSet v) := by
    intro w hw
    have path := (SimpleGraph.reachable_iff_reflTransGen (G := H) v w).mp
      (C.reachable_of_mem_supp hv hw)
    clear hw
    induction path with
    | refl => exact Set.mem_insert _ _
    | @tail u w _ adj ih =>
      rcases ih with eq | near
      · exact Or.inr (eq ▸ adj)
      · exact Or.inl ((Set.ncard_le_one_iff_subsingleton.mp (degree u)) adj near.symm)
  have bound := Set.ncard_insert_le v (H.neighborSet v)
  exact (Set.ncard_le_ncard cover).trans (bound.trans (by have := degree v; omega))

/-- The same conclusion expressed directly by the sizes of the two classes
and of each connected component of either induced monochromatic graph. -/
theorem subcubic_quasi_bisection_classes {V : Type*} [Finite V] (G : SimpleGraph V)
    (deg : ∀ v, (G.neighborSet v).ncard ≤ 3) (evenOrder : Even (Nat.card V)) :
    ∃ h : V → Bool,
      |({v | h v = true}.ncard : ℤ) - ({v | h v = false}.ncard : ℤ)| ≤ 2 ∧
      ∀ b (C : (G.induce {v | h v = b}).ConnectedComponent), C.supp.ncard ≤ 2 := by
  classical
  let _ := Fintype.ofFinite V
  have subcubic : Subcubic G := by
    intro v
    rw [← neighbor_card]
    exact deg v
  obtain ⟨h, good, small⟩ := subcubic_quasi_bisection G subcubic
    (by simpa only [Nat.card_eq_fintype_card] using evenOrder)
  refine ⟨h, ?_, color_component_card good⟩
  have each (v : V) : spin (h v) =
      (if h v = true then (1 : ℤ) else 0) - (if h v = false then 1 else 0) := by
    cases h v <;> rfl
  have sum : imbalance h = ({v | h v = true}.ncard : ℤ) - ({v | h v = false}.ncard : ℤ) := by
    simp only [imbalance, each, Finset.sum_sub_distrib, Finset.sum_boole,
      Set.ncard_eq_toFinset_card']
    congr 3 <;> ext <;> simp
  rw [← sum, ← Int.natCast_natAbs]
  exact_mod_cast small

/-- Exact-degree specialization of the color-class formulation. -/
theorem cubic_quasi_bisection_classes {V : Type*} [Finite V] (G : SimpleGraph V)
    (deg : ∀ v, (G.neighborSet v).ncard = 3) :
    ∃ h : V → Bool,
      |({v | h v = true}.ncard : ℤ) - ({v | h v = false}.ncard : ℤ)| ≤ 2 ∧
      ∀ b (C : (G.induce {v | h v = b}).ConnectedComponent), C.supp.ncard ≤ 2 := by
  classical
  let _ := Fintype.ofFinite V
  apply subcubic_quasi_bisection_classes G (fun v => (deg v).le)
  rw [Nat.card_eq_fintype_card]
  apply cubic_even_order (G := G)
  intro v
  rw [← neighbor_card]
  exact deg v

end QuasiBisection


==> anc/formal/QuasiBisection/MarkedEdges.lean <==
module

public import QuasiBisection.SingleDefect

/-! Discharging the two monochromatic cycle edges at the ends of an inverted segment. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

variable {V : Type*} [Fintype V] (M : BoundaryModel V)

open Classical in
/-- The one unit of extra monochromatic degree permitted at either endpoint. -/
noncomputable def endpoint (a b v : V) : ℕ := if v = a ∨ v = b then 1 else 0

private theorem clear_edge (unit : ∀ v, M.weight v = 1) (h : V → Bool)
    (a b : V) (adj : M.graph.Adj a b) (s : Bool) (budget : V → ℕ)
    (positive : ∀ v, 1 ≤ budget v)
    (cap : ∀ v, M.monoDegree h v ≤ budget v + endpoint a b v)
    (color : ∀ v, v = a ∨ v = b → 2 ≤ M.monoDegree h v → h v = s) :
    ∃ g, (M.weightedSum g = M.weightedSum h ∨
        M.weightedSum g = M.weightedSum h - 2 * spin s) ∧
      (∀ v, M.monoDegree g v ≤ budget v) ∧
      ∀ v, 2 ≤ M.monoDegree g v → g v = h v ∧ 2 ≤ M.monoDegree h v := by
  classical
  by_cases done : ∀ v, M.monoDegree h v ≤ budget v
  · exact ⟨h, Or.inl rfl, done, fun _ hv => ⟨rfl, hv⟩⟩
  obtain ⟨r, hr⟩ := Classical.not_forall.mp done
  have marked (v : V) (excess : ¬ M.monoDegree h v ≤ budget v) : v = a ∨ v = b := by
    by_contra other
    have := cap v
    simp only [endpoint, other, ite_false, Nat.add_zero] at this
    exact excess this
  have bad : 2 ≤ M.monoDegree h r := by have := positive r; omega
  have er := marked r hr
  have sr := color r er bad
  obtain ⟨g, diff, rest⟩ := M.repair_among_defects unit h r bad
  refine ⟨g, by simpa only [sr] using diff, fun v => ?_, fun v hv => ?_⟩
  · by_contra! excess
    have dv : 2 ≤ M.monoDegree g v := by have := positive v; omega
    obtain ⟨ne, _, drop⟩ := rest v dv
    have old : ¬ M.monoDegree h v ≤ budget v := by omega
    have ev := marked v old
    have edge : M.graph.Adj r v := by
      rcases er with rfl | rfl <;> rcases ev with rfl | rfl <;> solve_by_elim [adj.symm]
    have sv := color v ev (by omega)
    have hit : M.edgeHit h r v = 1 := by simp [edgeHit, edge, same, sr, sv]
    have := cap v
    simp only [endpoint, ev, ↓reduceIte] at this
    omega
  · obtain ⟨_, eq, drop⟩ := rest v hv
    exact ⟨eq, by omega⟩

/-- Each marked edge costs at most one repair chain of its own starting
color. The endpoints may overlap, including at a degree-three defect. -/
theorem repair_two_edges (unit : ∀ v, M.weight v = 1) (h : V → Bool)
    (a b c d : V) (first : M.graph.Adj a b) (second : M.graph.Adj c d)
    (s t : Bool) (ha : h a = s) (hb : h b = s) (hc : h c = t) (hd : h d = t)
    (cap : ∀ v, M.monoDegree h v ≤ 1 + endpoint c d v + endpoint a b v)
    (sum : M.weightedSum h = spin s + spin t) :
    ∃ g, (∀ v, M.monoDegree g v ≤ 1) ∧ (M.weightedSum g).natAbs ≤ 2 := by
  obtain ⟨k, dk, bound, keep⟩ := M.clear_edge unit h a b first s
    (fun v => 1 + endpoint c d v) (fun _ => Nat.le_add_right ..) cap
    (fun v hv _ => hv.elim (fun e => e ▸ ha) (fun e => e ▸ hb))
  obtain ⟨g, dg, valid, _⟩ := M.clear_edge unit k c d second t (fun _ => 1)
    (fun _ => le_rfl) bound (fun v hv bad =>
      (keep v bad).1.trans (hv.elim (fun e => e ▸ hc) (fun e => e ▸ hd)))
  exact ⟨g, valid, by cases s <;> cases t <;> simp [spin] at sum dk dg <;> omega⟩

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/OddCactus.lean <==
module

public import QuasiBisection.CactusSpectrum
public import QuasiBisection.EvenCyclePacking

/-! A graph in which every simple cycle is odd satisfies the cactus condition. -/

@[expose] public section

namespace QuasiBisection

open SimpleGraph

variable {V : Type*} {G : SimpleGraph V}

private theorem two_arcs {x a b : V} {c : G.Walk x x} (cyc : c.IsCycle)
    (ha : a ∈ c.support) (hb : b ∈ c.support) (ne : a ≠ b) :
    ∃ (p : G.Walk a b) (q : G.Walk b a), p.IsPath ∧ q.IsPath ∧
      p.support ⊆ c.support ∧ q.support ⊆ c.support ∧
      (∀ e, e ∈ c.edges ↔ e ∈ p.edges ∨ e ∈ q.edges) ∧ p.length + q.length = c.length := by
  classical
  let t := c.rotate a ha
  have onB : b ∈ t.support := (c.mem_support_rotate_iff a ha).mpr hb
  let p := t.takeUntil b onB
  let q := t.dropUntil b onB
  have eq : p.append q = t := t.take_spec onB
  have cyc' : (p.append q).IsCycle := eq ▸ cyc.rotate ha
  have verts (v : V) : v ∈ t.support ↔ v ∈ c.support := c.mem_support_rotate_iff a ha
  refine ⟨p, q, cyc'.isPath_of_append_left (Walk.not_nil_of_ne ne.symm),
    cyc'.isPath_of_append_right (Walk.not_nil_of_ne ne), ?_, ?_, ?_, ?_⟩
  · exact fun _ hv => (verts _).mp ((t.isSubwalk_takeUntil onB).support_subset hv)
  · exact fun _ hv => (verts _).mp ((t.isSubwalk_dropUntil onB).support_subset hv)
  · intro e
    rw [← (c.rotate_edges a ha).perm.mem_iff]
    change e ∈ t.edges ↔ _
    rw [← eq, Walk.edges_append, List.mem_append]
  · simpa only [Walk.length_append, t, Walk.length_rotate] using congrArg Walk.length eq

private theorem tail_excludes_start {a b : V} {p : G.Walk a b} (hp : p.IsPath) :
    a ∉ p.support.tail := by
  have nodup := hp.support_nodup
  rw [← p.cons_tail_support, List.nodup_cons] at nodup
  exact nodup.1

/-- An ear internally disjoint from an odd cycle makes an even cycle with
one of its two arcs. A single-edge ear must be distinct from an arc. -/
private theorem ear_obstruction {x a b : V} {c : G.Walk x x} (cyc : c.IsCycle)
    (odd : ∀ (v : V) (w : G.Walk v v), w.IsCycle → ¬ Even w.length)
    {p : G.Walk a b} (hp : p.IsPath) (ha : a ∈ c.support) (hb : b ∈ c.support)
    (ne : a ≠ b) (inside : ∀ z ∈ p.support, z ∈ c.support → z = a ∨ z = b)
    {k : Sym2 V} (kp : k ∈ p.edges) (kc : k ∉ c.edges) : False := by
  obtain ⟨l, r, hl, hr, vl, vr, edges, len⟩ := two_arcs cyc ha hb ne
  have close (q : G.Walk b a) (hq : q.IsPath) (verts : q.support ⊆ c.support)
      (absent : k ∉ q.edges) : (p.append q).IsCycle := by
    apply hp.isCycle_append hq
    · intro z hz hqz
      rcases inside z (List.mem_of_mem_tail hz) (verts (List.mem_of_mem_tail hqz)) with e | e
      · exact tail_excludes_start hp (e ▸ hz)
      · exact tail_excludes_start hq (e ▸ hqz)
    · by_contra! short
      have eq : p = q.reverse := Walk.eq_of_length_le_one short.1 (by simpa using short.2)
      exact absent (by simpa [eq] using kp)
  have first := close l.reverse hl.reverse (by simpa using vl)
    (by simpa using (show k ∉ l.edges from fun h => kc ((edges k).mpr (Or.inl h))))
  have second := close r hr vr (fun h => kc ((edges k).mpr (Or.inr h)))
  have o₁ := odd _ _ first
  have o₂ := odd _ _ second
  have o₃ := odd _ _ cyc
  simp only [Walk.length_append, Walk.length_reverse, Nat.not_even_iff] at o₁ o₂ o₃
  omega

/-- Split at any internal return to the cycle until the remaining path is an ear. -/
private theorem path_on_odd_cycle {x : V} {c : G.Walk x x} (cyc : c.IsCycle)
    (odd : ∀ (v : V) (w : G.Walk v v), w.IsCycle → ¬ Even w.length)
    {a b : V} (p : G.Walk a b) (hp : p.IsPath) (ha : a ∈ c.support) (hb : b ∈ c.support)
    {k : Sym2 V} (kp : k ∈ p.edges) : k ∈ c.edges := by
  classical
  by_cases hit : ∃ z ∈ p.support, z ∈ c.support ∧ z ≠ a ∧ z ≠ b
  · obtain ⟨z, hz, hc, za, zb⟩ := hit
    have mem := kp
    rw [← p.take_spec hz, Walk.edges_append, List.mem_append] at mem
    rcases mem with left | right
    · exact path_on_odd_cycle cyc odd _ (hp.takeUntil hz) ha hc left
    · exact path_on_odd_cycle cyc odd _ (hp.dropUntil hz) hc hb right
  · by_contra outside
    have ne : a ≠ b := by
      rintro rfl
      rw [Walk.eq_nil_iff_nil.mpr (Walk.isPath_iff_nil.mp hp)] at kp
      exact List.not_mem_nil kp
    exact ear_obstruction cyc odd hp ha hb ne (fun z hz hc => by
      by_contra! miss
      exact hit ⟨z, hz, hc, miss.1, miss.2⟩) kp outside
termination_by p.length
decreasing_by
  all_goals
    classical
    first
    | exact Walk.length_takeUntil_lt_length hz zb
    | exact Walk.length_dropUntil_lt_length hz za

theorem cactusCycles_of_no_even_cycle
    (odd : ∀ (v : V) (w : G.Walk v v), w.IsCycle → ¬ Even w.length) : CactusCycles G := by
  intro x y p q hp hq e ep eq k kp
  obtain ⟨a, b⟩ := e
  obtain ⟨l, r, hl, hr, _, _, edges, _⟩ := two_arcs hp
    (p.fst_mem_support_of_mem_edges ep) (p.snd_mem_support_of_mem_edges ep)
    (p.adj_of_mem_edges ep).ne
  have ha := q.fst_mem_support_of_mem_edges eq
  have hb := q.snd_mem_support_of_mem_edges eq
  rcases (edges k).mp kp with left | right
  · exact path_on_odd_cycle hq odd l hl ha hb left
  · exact path_on_odd_cycle hq odd r hr hb ha right

theorem exists_even_packing_cactus (G : SimpleGraph V) [Finite V] :
    ∃ F, EvenPacking G F ∧ CactusCycles (G.induce (leftover F)) ∧
      ∀ (v : leftover F) (p : (G.induce (leftover F)).Walk v v), p.IsCycle → ¬ Even p.length := by
  obtain ⟨F, valid, residue⟩ := exists_even_packing G
  exact ⟨F, valid, cactusCycles_of_no_even_cycle residue, residue⟩

end QuasiBisection


==> anc/formal/QuasiBisection/PackingBoundary.lean <==
module

public import QuasiBisection.OddCactus
public import QuasiBisection.ResidualBoundary
public import Mathlib.Combinatorics.SimpleGraph.DegreeSum
import Mathlib.Algebra.BigOperators.Group.Finset.Lemmas

/-! Boundary estimates and parity for the complement of an even cycle packing. -/

@[expose] public section

namespace QuasiBisection

variable {V : Type*} [Fintype V] {G : SimpleGraph V}

theorem neighbor_card (x : V) : (G.neighborSet x).ncard = (neighbors G x).card := by
  classical
  have eq : (↑(neighbors G x) : Set V) = G.neighborSet x := by ext; simp [neighbors]
  rw [← eq, Set.ncard_coe_finset]

open Classical in
/-- The two cycle neighbors use two of the three distinct incidences. -/
theorem neighbors_off_cycle {x y : V} (p : G.Walk y y) (hp : p.IsCycle)
    (hx : x ∈ p.support) (subcubic : Subcubic G) :
    (G.neighborSet x \ p.toSubgraph.neighborSet x).Subsingleton := by
  apply Set.ncard_le_one_iff_subsingleton.mp
  rw [Set.ncard_sdiff (p.toSubgraph.neighborSet_subset x), neighbor_card,
    hp.ncard_neighborSet_toSubgraph_eq_two hx]
  have := subcubic x
  omega

open Classical in
theorem packing_change_exterior {F : Finset (Finset V)} (pack : EvenPacking G F)
    (subcubic : Subcubic G) {x : V} (hx : x ∉ leftover F) (a b : V → Bool)
    (unchanged : ∀ z, z ≠ x → a z = b z)
    (f : BoundaryModel.Good (residueModel G (leftover F) subcubic a)) :
    ∃ g : BoundaryModel.Good (residueModel G (leftover F) subcubic b),
      imbalance g.val = imbalance f.val ∨ imbalance g.val = imbalance f.val - 2 * spin (b x) := by
  classical
  change ¬ ∀ S ∈ F, x ∉ S at hx
  push Not at hx
  obtain ⟨S, hS, hx⟩ := hx
  obtain ⟨y, p, hp, _, rfl⟩ := pack.1 S hS
  apply change_exterior _ _ subcubic a b x unchanged _ f
  intro v w hv hw
  have mem (u : leftover F) (edge : G.Adj u.val x) :
      u.val ∈ G.neighborSet x \ p.toSubgraph.neighborSet x := by
    refine ⟨edge.symm, fun h => u.property _ hS ?_⟩
    exact List.mem_toFinset.mpr (p.mem_verts_toSubgraph.mp (p.toSubgraph.edge_vert h.symm))
  exact Subtype.ext
    (neighbors_off_cycle p hp (List.mem_toFinset.mp hx) subcubic (mem v hv) (mem w hw))

theorem cubic_even_order (cubic : Cubic G) : Even (Fintype.card V) := by
  classical
  have deg (v : V) : G.degree v = 3 := by
    rw [← cubic v, ← neighbor_card, Set.ncard_eq_toFinset_card']
    rfl
  simpa [deg, show Odd 3 from ⟨1, rfl⟩] using G.even_card_odd_degree_vertices

omit [Fintype V] in
open Classical in
theorem even_cycle_support_card {S : Finset V} (h : EvenCycleSupport G S) : Even S.card := by
  obtain ⟨y, p, hp, even, rfl⟩ := h
  have eq : p.support.toFinset = p.support.tail.toFinset := by
    ext x
    simp only [List.mem_toFinset]
    rw [p.mem_support_iff]
    exact or_iff_right_of_imp (fun eq => eq ▸ p.end_mem_tail_support hp.not_nil)
  rw [eq, List.toFinset_card_of_nodup hp.support_nodup, List.length_tail, p.length_support]
  simpa using even

open Classical in
theorem packing_even_leftover_of_even {F : Finset (Finset V)} (pack : EvenPacking G F)
    (even : Even (Fintype.card V)) :
    Even (Fintype.card (leftover F)) := by
  classical
  let U := F.biUnion id
  have eq : leftover F = {v | v ∉ U} := by
    ext v
    simp [leftover, U]
  rw [eq]
  convert_to Even (Fintype.card {v // v ∉ U}) using 2
  rw [Fintype.card_subtype_compl (· ∈ U), Fintype.card_coe]
  obtain ⟨n, hn⟩ := even
  have size : Even U.card := by
    rw [show U.card = ∑ S ∈ F, S.card from Finset.card_biUnion (t := id) pack.2]
    exact Finset.even_sum _ (fun S hS => even_cycle_support_card (pack.1 S hS))
  obtain ⟨m, hm⟩ := size
  exact ⟨n - m, by omega⟩

open Classical in
theorem packing_even_leftover {F : Finset (Finset V)} (pack : EvenPacking G F) (cubic : Cubic G) :
    Even (Fintype.card (leftover F)) :=
  packing_even_leftover_of_even pack (cubic_even_order cubic)

/-- Each spin is one modulo two, including on an empty residue. -/
theorem imbalance_even (h : V → Bool) (order : Even (Fintype.card V)) : Even (imbalance h) := by
  classical
  have each (v : V) : spin (h v) = 1 - 2 * (if h v then 0 else 1) := by
    cases h v <;> rfl
  simp only [imbalance, each, Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, mul_one, ← Finset.mul_sum]
  obtain ⟨n, hn⟩ := order
  exact ⟨(n : ℤ) - ∑ v, (if h v then 0 else 1), by omega⟩

end QuasiBisection


==> anc/formal/QuasiBisection/PackingColor.lean <==
module

public import QuasiBisection.CycleOrder
public import QuasiBisection.PackingBoundary

/-! Coordinates and sum of colors during an inversion of packed cycles. -/

@[expose] public section

namespace QuasiBisection

open CycleOrder BoundaryModel

variable {V : Type*} {G : SimpleGraph V} {F : Finset (Finset V)}

namespace EvenPacking

variable (P : EvenPacking G F)

noncomputable def order (T : F) := CycleOrder.ofSupport (P.1 T.val T.property)

abbrev Position := Σ T : F, Fin (P.order T).size

noncomputable def atPos (p : P.Position) : V := ((P.order p.1).vertex p.2).val

theorem atPos_mem (p : P.Position) : P.atPos p ∈ p.1.val :=
  ((P.order p.1).vertex p.2).property

theorem atPos_injective : Function.Injective P.atPos := by
  intro ⟨S, i⟩ ⟨T, j⟩ eq
  have sameSet : S = T := by
    by_contra ne
    exact Finset.disjoint_left.mp (P.2 S.property T.property (fun e => ne (Subtype.ext e)))
      (P.atPos_mem ⟨S, i⟩) (eq ▸ P.atPos_mem ⟨T, j⟩)
  subst T
  exact congrArg (Sigma.mk S) ((P.order S).vertex.injective (Subtype.ext eq))

theorem atPos_not_leftover (p : P.Position) : P.atPos p ∉ leftover F :=
  fun h => h _ p.1.property (P.atPos_mem p)

noncomputable def coordinates : (leftover F ⊕ P.Position) ≃ V := by
  classical
  refine Equiv.ofBijective (Sum.elim Subtype.val P.atPos) ⟨?_, ?_⟩
  · rintro (u | p) (v | q) eq
    · exact congrArg Sum.inl (Subtype.ext eq)
    · change u.val = P.atPos q at eq
      exact (P.atPos_not_leftover q (eq ▸ u.property)).elim
    · change P.atPos p = v.val at eq
      exact (P.atPos_not_leftover p (eq.symm ▸ v.property)).elim
    · exact congrArg Sum.inr (P.atPos_injective eq)
  · intro v
    by_cases hv : v ∈ leftover F
    · exact ⟨.inl ⟨v, hv⟩, rfl⟩
    change ¬ ∀ T ∈ F, v ∉ T at hv
    push Not at hv
    obtain ⟨S, hS, hv⟩ := hv
    let T : F := ⟨S, hS⟩
    let u : T.val := ⟨v, hv⟩
    exact ⟨.inr ⟨T, (P.order T).vertex.symm u⟩,
      congrArg Subtype.val ((P.order T).vertex.apply_symm_apply u)⟩

@[simp] theorem coordinates_left (w : leftover F) : P.coordinates (.inl w) = w.val := rfl
@[simp] theorem coordinates_right (p : P.Position) : P.coordinates (.inr p) = P.atPos p := rfl

/-- k records the prefix length on each packed cycle. -/
noncomputable def coloring (k : F → ℕ) (r : leftover F → Bool) (v : V) : Bool :=
  Sum.elim r (fun p : P.Position => prefixColor (k p.1) p.2.val) (P.coordinates.symm v)

@[simp] theorem coloring_left (k : F → ℕ) (r : leftover F → Bool) (w : leftover F) :
    P.coloring k r w.val = r w := by
  unfold coloring
  rw [← P.coordinates_left w, Equiv.symm_apply_apply]
  rfl

@[simp] theorem coloring_right (k : F → ℕ) (r : leftover F → Bool) (p : P.Position) :
    P.coloring k r (P.atPos p) = prefixColor (k p.1) p.2.val := by
  unfold coloring
  rw [← P.coordinates_right p, Equiv.symm_apply_apply]
  rfl

open Classical in
theorem coloring_sum [Fintype V] (k : F → ℕ) (r : leftover F → Bool) :
    imbalance (P.coloring k r) = imbalance r +
      ∑ T : F, (if min (k T) (P.order T).size % 2 = 0 then 0 else -2) := by
  classical
  unfold imbalance
  rw [← P.coordinates.sum_comp, Fintype.sum_sum_type, Fintype.sum_sigma]
  simp only [coordinates_left, coloring_left, coordinates_right, coloring_right]
  exact congrArg (_ + ·) (Finset.sum_congr rfl (fun T _ => prefix_imbalance (P.order T).even _))

def Settled (k : F → ℕ) (T : F) : Prop := k T = 0 ∨ k T = (P.order T).size

theorem settled_contribution {k : F → ℕ} {T : F} (settled : P.Settled k T) :
    (if min (k T) (P.order T).size % 2 = 0 then (0 : ℤ) else -2) = 0 := by
  obtain ⟨m, hm⟩ := (P.order T).even
  rcases settled with h | h <;> simp [h, show (P.order T).size % 2 = 0 by omega]

end EvenPacking
end QuasiBisection


==> anc/formal/QuasiBisection/PortProfiles.lean <==
module

public import QuasiBisection.BridgeGluing

/-! Extracting two rows from the response to a reversed bridge input. -/

@[expose] public section

namespace QuasiBisection.Bridge

/-- The other two slots at the root and all other vertices are independent
of the external input. -/
structure CutSide (X : Type*) where
  root : X → Bool
  otherMatches : X → ℕ
  otherVerticesOK : X → Prop
  weight : X → ℤ

def CutSide.asSide {X : Type*} (A : CutSide X) : Side X where
  root := A.root
  weight := A.weight
  valid x t := A.otherVerticesOK x ∧
    A.otherMatches x + (if A.root x = t then 1 else 0) ≤ 1

/-- The conclusion required from the single-defect repair on this side. -/
def CutSide.Repairs {X : Type*} (A : CutSide X) : Prop :=
  ∀ x t, A.asSide.valid x t → ¬ A.asSide.valid x (!t) →
    ∃ y, A.asSide.valid y (!t) ∧ A.root y = !(A.root x) ∧
      (A.weight y = A.weight x ∨ A.weight y = A.weight x - 2 * spin (A.root x))

private theorem twoRows {X : Type*} (A : Side X) (x y : X) (t : Bool)
    (p : Port) (c : ℤ) (hx : A.valid x t) (hy : A.valid y (!t))
    (ox : A.root x = p.output t) (oy : A.root y = p.output (!t))
    (wx : A.weight x = c + p.offset t) (wy : A.weight y = c + p.offset (!t)) :
    ∃ profile : Profile A, profile.row t = x := by
  let row := fun u => if u = t then x else y
  have cover (P : Bool → X → Prop) (h₁ : P t x) (h₂ : P (!t) y) :
      ∀ u, P u (row u) := by
    intro u
    cases t <;> cases u <;> first | exact h₁ | exact h₂
  exact ⟨⟨p, row, cover (fun u z => A.valid z u) hx hy,
    cover (fun u z => A.root z = p.output u) ox oy, c,
    cover (fun u z => A.weight z = c + p.offset u) wx wy⟩, by simp [row]⟩

theorem profiles_of_repair {X : Type*} (A : CutSide X) (repair : A.Repairs) :
    ProfileThrough A.asSide := by
  intro x t hx
  classical
  by_cases hy : A.asSide.valid x (!t)
  · exact twoRows _ x x t (.fixed (A.root x)) (A.weight x) hx hy rfl rfl
      (by simp [CutSide.asSide, Port.offset]) (by simp [CutSide.asSide, Port.offset])
  have root : A.root x = !t := by
    by_contra hn
    apply hy
    exact ⟨hx.1, by
      have h := hx.2
      simp only [ite_eq_right hn, Nat.add_zero]
      omega⟩
  obtain ⟨y, hy', flip, wy | wy⟩ := repair x t hx hy
  · exact twoRows _ x y t (.opposite false) (A.weight x) hx hy' root
      (flip.trans (congrArg Bool.not root))
      (by simp [CutSide.asSide, Port.offset]) (by simpa [CutSide.asSide, Port.offset] using wy)
  · apply twoRows _ x y t (.opposite true) (A.weight x + spin t) hx hy' root
      (flip.trans (congrArg Bool.not root))
    · change A.weight x = A.weight x + spin t + -spin t
      omega
    · change A.weight y = A.weight x + spin t + -spin (!t)
      rw [root] at wy
      cases t <;> simp only [Bool.not_false, Bool.not_true, spin, ite_true, ite_false,
        Bool.false_eq_true] at * <;> omega

end QuasiBisection.Bridge


==> anc/formal/QuasiBisection/ResidualBoundary.lean <==
module

public import QuasiBisection.ComponentSpectrum

/-! Fixed boundary colors on an induced residue of a finite subcubic graph. -/

@[expose] public section

namespace QuasiBisection

open BoundaryModel

variable {V : Type*} [Fintype V] (G : SimpleGraph V) (W : Set V)
  [DecidablePred (· ∈ W)]

open Classical in
private theorem split_neighbors (v : W) (f : V → ℕ) :
    ∑ u ∈ neighbors G v.val, f u =
      (∑ u ∈ neighbors (G.induce W) v, f u.val) +
      ∑ u : {x // x ∉ W}, if G.Adj v.val u.val then f u.val else 0 := by
  simp only [neighbors, Finset.sum_filter, SimpleGraph.induce_adj]
  exact (Fintype.sum_subtype_add_sum_subtype (· ∈ W)
    (fun u => if G.Adj v.val u then f u else 0)).symm

open Classical in
/-- Every edge leaving the residue contributes one slot with its actual
exterior color, even when several slots at one vertex have the same color. -/
noncomputable def residueModel (subcubic : Subcubic G) (color : V → Bool) : BoundaryModel W where
  graph := G.induce W
  marked _ := 0
  opposite v := 3 - (neighbors G v.val).card
  marked_le _ := Nat.zero_le _
  fixed v b := ∑ u : {x // x ∉ W}, if G.Adj v.val u.val then same b (color u.val) else 0
  budget v := by
    have split := split_neighbors G W v (fun _ => 1)
    simp only [Finset.sum_const, smul_eq_mul, mul_one] at split
    suffices count : (neighbors (G.induce W) v).card +
        (∑ u : {x // x ∉ W}, if G.Adj v.val u.val then same true (color u.val) else 0) +
        (∑ u : {x // x ∉ W}, if G.Adj v.val u.val then same false (color u.val) else 0) =
        (neighbors G v.val).card by
      rw [count]
      exact Nat.add_sub_of_le (subcubic v.val)
    rw [Nat.add_assoc, ← Finset.sum_add_distrib]
    convert split.symm using 2
    apply Finset.sum_congr rfl
    intro u _
    by_cases adj : G.Adj v.val u.val <;> cases color u.val <;> simp [adj, same]

open Classical in
/-- Restriction counts precisely the monochromatic neighbors in the full graph. -/
theorem residueModel_degree (subcubic : Subcubic G) (color : V → Bool) (v : W) :
    (residueModel G W subcubic color).monoDegree (fun u => color u.val) v =
      ((neighbors G v.val).filter (fun u => color u = color v.val)).card := by
  classical
  rw [Finset.card_filter]
  simpa only [monoDegree, inside, residueModel, same, eq_comm (a := color v.val)] using
    (split_neighbors G W v (fun u => same (color v.val) (color u))).symm

@[simp] theorem residueModel_sum (subcubic : Subcubic G) (color : V → Bool) (h : W → Bool) :
    (residueModel G W subcubic color).weightedSum h = imbalance h := by
  simp [weightedSum, weight, residueModel, imbalance]

omit [DecidablePred (· ∈ W)] in
/-- Extend any exterior assignment, satisfying all degree requirements on the residue. -/
theorem exists_residue_coloring (subcubic : Subcubic G) (color : V → Bool) :
    ∃ h : V → Bool, (∀ v ∉ W, h v = color v) ∧
      ∀ v ∈ W, ((neighbors G v).filter (fun u => h u = h v)).card ≤ 1 := by
  classical
  let M := residueModel G W subcubic color
  obtain ⟨g, _, good⟩ := M.repair_exists (fun v => color v.val)
  let h (v : V) := if hv : v ∈ W then g ⟨v, hv⟩ else color v
  have outside (v : V) (hv : v ∉ W) : h v = color v := dite_eq_right hv
  refine ⟨h, outside, fun v hv => ?_⟩
  rw [← residueModel_degree G W subcubic h ⟨v, hv⟩]
  have inside' (u : W) : h u.val = g u := dite_eq_left u.property
  have outside' (u : {x // x ∉ W}) : h u.val = color u.val := outside _ u.property
  simpa only [M, monoDegree, inside, residueModel, inside', outside', inside' ⟨v, hv⟩] using
    good ⟨v, hv⟩

/-- At a fixed exterior coloring the whole (possibly disconnected) residue
has gap at most four in the ordinary, unweighted sum. -/
theorem residue_step_four (subcubic : Subcubic G) (color : V → Bool)
    (cactus : CactusCycles (G.induce W)) :
    Bridge.HasStep 4 (fun h : Good (residueModel G W subcubic color) => imbalance h.val) := by
  simpa only [spectralStep, residueModel_sum] using
    (residueModel G W subcubic color).cactus_forest_step_four cactus

/-- If the changed exterior vertex has at most one neighbor in the residue, the
residual colouring can be chosen with imbalance correction zero or -2 * spin (b x). -/
theorem change_exterior (subcubic : Subcubic G) (a b : V → Bool) (x : V)
    (unchanged : ∀ z, z ≠ x → a z = b z)
    (unique : ∀ v w : W, G.Adj v.val x → G.Adj w.val x → v = w)
    (f : Good (residueModel G W subcubic a)) :
    ∃ g : Good (residueModel G W subcubic b),
      imbalance g.val = imbalance f.val ∨ imbalance g.val = imbalance f.val - 2 * spin (b x) := by
  classical
  let N := residueModel G W subcubic b
  have safe (v : W) (ok : ¬ G.Adj v.val x ∨ f.val v ≠ b x) : N.monoDegree f.val v ≤ 1 := by
    apply le_trans _ (f.property v)
    apply Nat.add_le_add_left
    apply Finset.sum_le_sum
    intro z _
    by_cases edge : G.Adj v.val z.val
    · by_cases eq : z.val = x
      · have ne := ok.resolve_left (not_not_intro (eq ▸ edge))
        simp [eq, same, ne]
      · simp [unchanged _ eq]
    · simp [edge]
  by_cases good : ∀ v, N.monoDegree f.val v ≤ 1
  · exact ⟨⟨f.val, good⟩, Or.inl rfl⟩
  obtain ⟨r, bad⟩ := Classical.not_forall.mp good
  have adj : G.Adj r.val x := by
    by_contra h
    exact bad (safe r (.inl h))
  have sign : f.val r = b x := by
    by_contra h
    exact bad (safe r (.inr h))
  obtain ⟨g, _, valid, _, diff⟩ := N.single_repair f.val r (by omega)
    (fun v ne => safe v (.inl (fun hv => ne (unique _ _ hv adj))))
  exact ⟨⟨g, valid⟩, by simpa only [N, residueModel_sum, sign] using diff⟩

end QuasiBisection


==> anc/formal/QuasiBisection/SingleDefect.lean <==
module

public import QuasiBisection.DefectRepair

/-! The one-defect chain, including its final root colour. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

variable {V : Type*} [Fintype V] (M : BoundaryModel V)

noncomputable def weightedSum (h : V → Bool) : ℤ := ∑ v, M.weight v * spin (h v)

private theorem spin_flip (t : Bool) : spin (!t) = -spin t := by cases t <;> rfl

private theorem sum_flip (h : V → Bool) (r : V) :
    M.weightedSum (flip h r) = M.weightedSum h - 2 * M.weight r * spin (h r) := by
  classical
  have outside : (∑ v ∈ Finset.univ.erase r, M.weight v * spin (flip h r v)) =
      ∑ v ∈ Finset.univ.erase r, M.weight v * spin (h v) := by
    apply Finset.sum_congr rfl
    intro v hv
    simp [flip, Finset.ne_of_mem_erase hv]
  unfold weightedSum
  rw [← Finset.add_sum_erase _ _ (Finset.mem_univ r),
    ← Finset.add_sum_erase _ (fun v => M.weight v * spin (h v)) (Finset.mem_univ r), outside]
  simp only [flip, ↓reduceIte, spin_flip, Int.mul_neg, Int.mul_assoc]
  omega

private theorem degree_as_sum (h : V → Bool) (v : V) :
    M.monoDegree h v = (∑ u, M.edgeHit h v u) + M.fixed v (h v) := by
  simp only [monoDegree, inside, neighbors, Finset.sum_filter, edgeHit]

private theorem degree_change (h : V → Bool) {v r : V} (ne : v ≠ r) :
    M.monoDegree (flip h r) v + M.edgeHit h r v =
      M.monoDegree h v + M.edgeHit (flip h r) r v := by
  classical
  have outside : (∑ u ∈ Finset.univ.erase r, M.edgeHit (flip h r) v u) =
      ∑ u ∈ Finset.univ.erase r, M.edgeHit h v u := by
    apply Finset.sum_congr rfl
    intro u hu
    simp only [edgeHit, flip, ite_eq_right ne, ite_eq_right (Finset.ne_of_mem_erase hu)]
  rw [M.degree_as_sum, M.degree_as_sum,
    ← Finset.add_sum_erase _ _ (Finset.mem_univ r),
    ← Finset.add_sum_erase _ (M.edgeHit h v) (Finset.mem_univ r), outside,
    M.hit_symm h v r, M.hit_symm (flip h r) v r]
  simp only [flip, ite_eq_right ne]
  omega

private theorem pair_le_degree (h : V → Bool) (r : V) {u v : V} (hne : u ≠ v) :
    M.edgeHit h r u + M.edgeHit h r v ≤ M.monoDegree h r := by
  classical
  rw [M.degree_as_sum, ← Finset.add_sum_erase _ _ (Finset.mem_univ v)]
  have hu : u ∈ Finset.univ.erase v := Finset.mem_erase.mpr ⟨hne, Finset.mem_univ _⟩
  rw [← Finset.add_sum_erase _ _ hu]
  omega

private theorem hit_le_one (h : V → Bool) (r v : V) : M.edgeHit h r v ≤ 1 := by
  classical
  unfold edgeHit same
  split
  · split <;> decide
  · decide

private theorem hit_info (h : V → Bool) {r v : V} (one : M.edgeHit h r v = 1) :
    M.graph.Adj r v ∧ h r = h v := by
  classical
  by_cases edge : M.graph.Adj r v <;> by_cases eq : h r = h v <;>
    simp_all [edgeHit, same]

/-- Other vertices that can safely be promised their current colour. -/
def Protected (h : V → Bool) (r v : V) : Prop :=
  v ≠ r ∧ (M.monoDegree h v = 0 ∨ (M.monoDegree h v = 1 ∧ M.edgeHit h r v = 1))

/-- Every subsequent flip fixes the root and the vertices already protected. -/
def AfterFirst (h : V → Bool) (r : V) (a b : V → Bool) : Prop :=
  M.RepairStep a b ∧ b r = a r ∧ ∀ v, M.Protected h r v → b v = a v

theorem single_repair_trace (h : V → Bool) (r : V) (bad : 2 ≤ M.monoDegree h r)
    (onlyBad : ∀ v, v ≠ r → M.monoDegree h v ≤ 1) :
    ∃ g, Relation.ReflTransGen (M.AfterFirst h r) (flip h r) g ∧ (∀ v, M.monoDegree g v ≤ 1) ∧
      g r = !(h r) ∧ (M.weightedSum g = M.weightedSum h ∨
        M.weightedSum g = M.weightedSum h - 2 * spin (h r)) ∧
      ∀ v, M.Protected h r v → g v = h v := by
  classical
  induction h using M.repair_wellFounded.induction generalizing r with
  | h h ih =>
    let next := flip h r
    have step : M.RepairStep h next := ⟨r, bad, rfl⟩
    have rootBound : M.monoDegree next r ≤ 1 := by have := M.flip_root h r; dsimp [next]; omega
    have atRoot : next r = !(h r) := by simp [next, flip]
    have elsewhere (v : V) (ne : v ≠ r) : next v = h v := by simp [next, flip, ne]
    obtain ⟨weights, propagate⟩ := M.defect_weights h r bad
    have diff : M.weightedSum next =
        M.weightedSum h - 2 * M.weight r * spin (h r) := M.sum_flip h r
    by_cases done : ∀ v, M.monoDegree next v ≤ 1
    · refine ⟨next, .refl, done, atRoot, ?_, fun v hv => elsewhere v hv.1⟩
      rcases weights with w | w
      · exact Or.inl (by simpa only [w, Int.mul_zero, Int.zero_mul, Int.sub_zero] using diff)
      · exact Or.inr (by simpa only [w, Int.mul_one] using diff)
    obtain ⟨y, hy⟩ := Classical.not_forall.mp done
    have yr : y ≠ r := by rintro rfl; omega
    have balanceY := M.degree_change h yr
    change M.monoDegree next y + M.edgeHit h r y =
      M.monoDegree h y + M.edgeHit next r y at balanceY
    have oldY := onlyBad y yr
    have capY := M.hit_le_one next r y
    have hitY : M.edgeHit next r y = 1 := by omega
    have sumY : M.edgeHit next r y ≤ M.monoDegree next r := by
      have := M.pair_le_degree next r yr
      omega
    have weightOne := propagate (show 0 < M.monoDegree next r by omega)
    have noOther (v : V) (vy : v ≠ y) : M.edgeHit next r v = 0 := by
      have := M.pair_le_degree next r vy
      omega
    have onlyY (v : V) (vy : v ≠ y) : M.monoDegree next v ≤ 1 := by
      by_cases vr : v = r
      · simpa only [vr] using rootBound
      have eq := M.degree_change h vr
      change M.monoDegree next v + _ = _ + M.edgeHit next r v at eq
      have := onlyBad v vr
      have := noOther v vy
      omega
    have protectR : M.Protected next y r := by
      refine ⟨yr.symm, Or.inr ⟨by omega, ?_⟩⟩
      rw [M.hit_symm next y r, hitY]
    have protectOld (v : V) (hv : M.Protected h r v) : M.Protected next y v := by
      obtain ⟨vr, zeroOrOne⟩ := hv
      have eq := M.degree_change h vr
      change M.monoDegree next v + M.edgeHit h r v = _ + M.edgeHit next r v at eq
      have vy : v ≠ y := by
        rintro rfl
        rcases zeroOrOne with zero | ⟨one, hit⟩ <;> omega
      refine ⟨vy, Or.inl ?_⟩
      have := noOther v vy
      rcases zeroOrOne with zero | ⟨one, hit⟩ <;> omega
    obtain ⟨g, walk, stable, _, delta, keep⟩ :=
      ih next step y (by omega) onlyY
    have walk' : Relation.ReflTransGen (M.AfterFirst h r) (flip next y) g :=
      Relation.ReflTransGen.mono (fun _ _ tail =>
        ⟨tail.1, tail.2.2 r protectR, fun v hv => tail.2.2 v (protectOld v hv)⟩)
        _ _ walk
    have first : M.AfterFirst h r next (flip next y) := by
      refine ⟨⟨y, by omega, rfl⟩, by simp [flip, yr.symm], ?_⟩
      intro v hv
      simp [flip, (protectOld v hv).1]
    refine ⟨g, walk'.head first, stable, (keep r protectR).trans atRoot, ?_,
      fun v hv => (keep v (protectOld v hv)).trans (elsewhere v hv.1)⟩
    have alternate : next y = !(h r) := (M.hit_info next hitY).2.symm.trans atRoot
    rw [weightOne, Int.mul_one] at diff
    rcases delta with unchanged | changed
    · exact Or.inr (unchanged.trans diff)
    · rw [alternate, spin_flip] at changed
      exact Or.inl (by omega)

/-- A defect of weight zero has no successor. Flipping it preserves
the sum and restores admissibility. -/
theorem repair_zero_weight (h : V → Bool) (r : V) (zero : M.weight r = 0)
    (bad : 2 ≤ M.monoDegree h r) (onlyBad : ∀ v, v ≠ r → M.monoDegree h v ≤ 1) :
    (∀ v, M.monoDegree (flip h r) v ≤ 1) ∧ M.weightedSum (flip h r) = M.weightedSum h := by
  obtain ⟨_, propagate⟩ := M.defect_weights h r bad
  have root : M.monoDegree (flip h r) r = 0 := by
    by_contra! pos
    have := propagate (by omega)
    omega
  refine ⟨?_, by simp [M.sum_flip, zero]⟩
  intro v
  by_cases eq : v = r
  · simpa [eq] using root.le.trans (by decide : 0 ≤ 1)
  · have hits := M.pair_le_degree (flip h r) r eq
    have change := M.degree_change h eq
    have old := onlyBad v eq
    omega

/-- The unique initially defective root changes colour and the terminal
weighted sum has one of two specified values. -/
theorem single_repair (h : V → Bool) (r : V) (bad : 2 ≤ M.monoDegree h r)
    (onlyBad : ∀ v, v ≠ r → M.monoDegree h v ≤ 1) :
    ∃ g, Relation.ReflTransGen M.RepairStep h g ∧ (∀ v, M.monoDegree g v ≤ 1) ∧
      g r = !(h r) ∧ (M.weightedSum g = M.weightedSum h ∨
        M.weightedSum g = M.weightedSum h - 2 * spin (h r)) := by
  obtain ⟨g, path, hg, root, delta, _⟩ := M.single_repair_trace h r bad onlyBad
  have tail := Relation.ReflTransGen.mono (r := M.AfterFirst h r)
    (p := M.RepairStep) (fun _ _ step => step.1) _ _ path
  exact ⟨g, tail.head ⟨r, bad, rfl⟩, hg, root, delta⟩

/-- A chain started in a coloring with several defects follows only the
newly matching edge. A surviving defect retains its color and loses at
least its original match with the starting vertex, if it had one. -/
theorem repair_among_defects (unit : ∀ v, M.weight v = 1) (h : V → Bool) (r : V)
    (bad : 2 ≤ M.monoDegree h r) :
    ∃ g, (M.weightedSum g = M.weightedSum h ∨
        M.weightedSum g = M.weightedSum h - 2 * spin (h r)) ∧
      ∀ v, 2 ≤ M.monoDegree g v → v ≠ r ∧ g v = h v ∧
        M.monoDegree g v + M.edgeHit h r v ≤ M.monoDegree h v := by
  classical
  induction h using M.repair_wellFounded.induction generalizing r with
  | h h ih =>
    let k := flip h r
    have root : M.monoDegree k r ≤ 1 := by
      have := M.flip_root h r
      dsimp [k]
      omega
    have drop := M.sum_flip h r
    rw [unit, Int.mul_one] at drop
    have survive (v : V) (hv : 2 ≤ M.monoDegree k v) (zero : M.edgeHit k r v = 0) :
        v ≠ r ∧ k v = h v ∧ M.monoDegree k v + M.edgeHit h r v ≤ M.monoDegree h v := by
      have ne : v ≠ r := by rintro rfl; omega
      have count := M.degree_change h ne
      change M.monoDegree k v + M.edgeHit h r v = M.monoDegree h v + M.edgeHit k r v at count
      exact ⟨ne, by simp [k, flip, ne], by omega⟩
    by_cases successor : ∃ y, 2 ≤ M.monoDegree k y ∧ M.edgeHit k r y = 1
    · obtain ⟨y, hy, hit⟩ := successor
      obtain ⟨g, diff, rest⟩ := ih k ⟨r, bad, rfl⟩ y hy
      have color : k y = !(h r) := (M.hit_info k hit).2.symm.trans (by simp [k, flip])
      refine ⟨g, ?_, fun v hv => ?_⟩
      · rcases diff with eq | eq
        · exact Or.inr (eq.trans drop)
        · rw [color, spin_flip] at eq
          change M.weightedSum k = _ at drop
          exact Or.inl (by omega)
      · obtain ⟨ne, sameColor, deg⟩ := rest v hv
        have two : 2 ≤ M.monoDegree k v := by omega
        have cap := M.pair_le_degree k r ne
        obtain ⟨vr, col, bound⟩ := survive v two (by omega)
        exact ⟨vr, sameColor.trans col, by omega⟩
    · refine ⟨k, Or.inr drop, fun v hv => survive v hv ?_⟩
      have cap := M.hit_le_one k r v
      have ne : M.edgeHit k r v ≠ 1 := fun hit => successor ⟨v, hv, hit⟩
      omega

end QuasiBisection.BoundaryModel


==> anc/formal/QuasiBisection/VertexDeletion.lean <==
module

public import QuasiBisection.ForestSpectrum
public import Mathlib.Data.Fintype.BigOperators

/-! Opening a graph at one vertex. Each former neighbor receives a fixed
boundary sign that may be changed independently of the other neighbors. -/

@[expose] public section

namespace QuasiBisection.BoundaryModel

variable {V : Type*} [Fintype V] (M : BoundaryModel V) (r : V)

abbrev Away (r : V) := {v : V // v ≠ r}

open Classical in
theorem sum_neighbors_away (v : Away r) (f : V → ℕ) :
    ∑ w ∈ neighbors M.graph v.val, f w =
      (if M.graph.Adj v.val r then f r else 0) +
      ∑ w ∈ neighbors (M.graph.induce {u | u ≠ r}) v, f w.val := by
  classical
  simp only [neighbors, Finset.sum_filter, SimpleGraph.induce_adj]
  exact Fintype.sum_eq_add_sum_subtype_ne _ r

open Classical in
/-- Each incidence to the removed vertex is replaced by a fixed slot at
its surviving endpoint. All pre-existing slots and marks are retained. -/
noncomputable def deleteVertex (input : Away r → Bool) : BoundaryModel (Away r) where
  graph := M.graph.induce {v | v ≠ r}
  fixed v b := M.fixed v.val b + if M.graph.Adj v.val r ∧ b = input v then 1 else 0
  marked v := M.marked v.val
  opposite v := M.opposite v.val
  marked_le v := M.marked_le v.val
  budget v := by
    have cnt := M.sum_neighbors_away r v (fun _ => 1)
    simp only [Finset.sum_const, smul_eq_mul, mul_one] at cnt
    have old := M.budget v.val
    by_cases e : M.graph.Adj v.val r <;> cases input v <;> simp [e] at cnt ⊢ <;> omega

noncomputable def extendAt (s : Bool) (h : Away r → Bool) (v : V) : Bool := by
  classical
  exact if hv : v = r then s else h ⟨v, hv⟩

omit [Fintype V] in
@[simp] theorem extendAt_root (s : Bool) (h : Away r → Bool) : extendAt r s h r = s := by
  simp [extendAt]

omit [Fintype V] in
@[simp] theorem extendAt_away (s : Bool) (h : Away r → Bool) (v : Away r) :
    extendAt r s h v.val = h v := by simp [extendAt, v.property]

open Classical in
theorem deleteVertex_degree (h : V → Bool) (v : Away r) :
    (M.deleteVertex r (fun _ => h r)).monoDegree (fun w => h w.val) v = M.monoDegree h v.val := by
  unfold monoDegree inside
  rw [M.sum_neighbors_away r v (fun w => same (h v.val) (h w))]
  simp only [deleteVertex]
  by_cases e : M.graph.Adj v.val r
  · simp only [e, true_and, ite_true, same, Nat.add_left_comm, Nat.add_comm, Nat.add_assoc]
    congr!
  · simp only [e, false_and, ite_false, Nat.add_zero, Nat.zero_add]
    congr!

open Classical in
theorem extendAt_sum (s : Bool) (input : Away r → Bool) (h : Away r → Bool) :
    M.weightedSum (extendAt r s h) =
      M.weight r * spin s + (M.deleteVertex r input).weightedSum h := by
  classical
  unfold weightedSum
  rw [Fintype.sum_eq_add_sum_subtype_ne _ r]
  simp only [extendAt_root, extendAt_away]
  rfl

open Classical in
/-- Under constant boundary input, the only possible defect in the extension
is the restored vertex. -/
theorem extendAt_degree (s : Bool) (h : Away r → Bool) (v : Away r) :
    M.monoDegree (extendAt r s h) v.val = (M.deleteVertex r (fun _ => s)).monoDegree h v := by
  simpa only [extendAt_root, extendAt_away] using
    (M.deleteVertex_degree r (extendAt r s h) v).symm

open Classical in
/-- After changing at most one relevant boundary input, the induced model
admits a repair with the signed two-point correction at that input. -/
theorem change_input (a b : Away r → Bool) (u : Away r)
    (agree : ∀ v : Away r, v ≠ u → M.graph.Adj v.val r → a v = b v)
    (f : Good (M.deleteVertex r a)) :
    ∃ g : Good (M.deleteVertex r b),
      (M.deleteVertex r b).weightedSum g.val = (M.deleteVertex r a).weightedSum f.val ∨
      (M.deleteVertex r b).weightedSum g.val =
        (M.deleteVertex r a).weightedSum f.val - 2 * spin (b u) := by
  classical
  let N := M.deleteVertex r b
  have old := f.property
  have unchanged (v : Away r) (sameInput : M.graph.Adj v.val r → a v = b v) :
      N.monoDegree f.val v ≤ 1 := by
    have hv := old v
    by_cases edge : M.graph.Adj v.val r
    · simpa only [N, monoDegree, inside, deleteVertex, sameInput edge] using hv
    · simpa [N, monoDegree, inside, deleteVertex, edge] using hv
  have elsewhere (v : Away r) (ne : v ≠ u) := unchanged v (agree v ne)
  by_cases root : N.monoDegree f.val u ≤ 1
  · refine ⟨⟨f.val, fun v => ?_⟩, Or.inl rfl⟩
    by_cases e : v = u
    · simpa only [e] using root
    · exact elsewhere v e
  · have color : f.val u = b u := by
      by_contra different
      apply root
      have hv := old u
      simp only [N, monoDegree, inside, deleteVertex, different, and_false, ite_false,
        Nat.add_zero] at hv ⊢
      omega
    obtain ⟨g, _, ok, _, delta⟩ := N.single_repair f.val u (by omega) elsewhere
    exact ⟨⟨g, ok⟩, by simpa only [color, N, weightedSum, weight, deleteVertex] using delta⟩

open Classical in
/-- When the removed vertex has two neighbors, change the two incidences
in succession. All corrections use the same new sign. -/
theorem change_two_inputs (u v : Away r)
    (cover : ∀ w : Away r, M.graph.Adj w.val r → w = u ∨ w = v)
    (s : Bool) (f : Good (M.deleteVertex r (fun _ => !s))) :
    ∃ g : Good (M.deleteVertex r (fun _ => s)),
      let diff := (M.deleteVertex r (fun _ => s)).weightedSum g.val -
        (M.deleteVertex r (fun _ => !s)).weightedSum f.val
      diff = 0 ∨ diff = -2 * spin s ∨ diff = -4 * spin s := by
  classical
  let mid (w : Away r) := if w = u then s else !s
  obtain ⟨k, first⟩ := M.change_input r (fun _ => !s) mid u
    (fun w ne _ => by simp [mid, ne]) f
  obtain ⟨g, second⟩ := M.change_input r mid (fun _ => s) v (fun w ne adj => by
    have eq := (cover w adj).resolve_right ne
    simp [mid, eq]) k
  refine ⟨g, ?_⟩
  dsimp only
  have hu : mid u = s := by simp [mid]
  rw [hu] at first
  omega

end QuasiBisection.BoundaryModel


==> anc/formal/Smoke.lean <==
import QuasiBisection
import QuasiBisection.MainTheorem

example (n : ℕ) : n + 0 = n := by simp
example (x : ℤ) : x + 0 = x := by simp
example : (2 : ℕ) + 2 = 4 := by decide
example (a b : Bool) : a = b ∨ a ≠ b := by cases a <;> cases b <;> simp
#print axioms QuasiBisection.exists_balanced_iff
#check QuasiBisection.CubicQuasiBisectionStatement
#print axioms QuasiBisection.BoundaryModel.repair_wellFounded
#print axioms QuasiBisection.BoundaryModel.single_repair_trace
#print axioms QuasiBisection.BoundaryModel.single_repair
#print axioms QuasiBisection.BoundaryModel.boundaryProfiles
#print axioms QuasiBisection.BoundaryModel.boundaryBridge

#print axioms QuasiBisection.BridgeCut.ofIsBridge
#print axioms QuasiBisection.BridgeCut.connected_induce
#print axioms QuasiBisection.BridgeCut.goodEquivJoint
#print axioms QuasiBisection.BridgeCut.jointWeight_goodEquivJoint
#print axioms QuasiBisection.BridgeCut.spectralStep
#print axioms QuasiBisection.BoundaryModel.forest_step_four
#print axioms QuasiBisection.BoundaryModel.forest_step_two

#print axioms QuasiBisection.BoundaryModel.repair_zero_weight
#print axioms QuasiBisection.BoundaryModel.deleteVertex_degree
#print axioms QuasiBisection.BoundaryModel.extendAt_sum
#print axioms QuasiBisection.BoundaryModel.change_two_inputs
#print axioms QuasiBisection.BoundaryModel.fixed_sign_walk

#print axioms QuasiBisection.BoundaryModel.open_cycle_step
#print axioms QuasiBisection.acyclic_delete_of_degree_le_two
#print axioms QuasiBisection.BoundaryModel.cycle_step_four
#print axioms QuasiBisection.BoundaryModel.cactus_step_four
#print axioms QuasiBisection.cactusCycles_of_no_even_cycle
#print axioms QuasiBisection.exists_even_packing_cactus

#print axioms QuasiBisection.BoundaryModel.cactus_forest_step_four
#print axioms QuasiBisection.residueModel_degree
#print axioms QuasiBisection.residueModel_sum
#print axioms QuasiBisection.exists_residue_coloring
#print axioms QuasiBisection.residue_step_four
#print axioms QuasiBisection.packing_change_exterior
#print axioms QuasiBisection.packing_even_leftover
#print axioms QuasiBisection.imbalance_even

#print axioms QuasiBisection.BoundaryModel.repair_among_defects
#print axioms QuasiBisection.BoundaryModel.repair_two_edges
#print axioms QuasiBisection.CycleOrder.prefix_imbalance
#print axioms QuasiBisection.EvenPacking.finish_partial
#print axioms QuasiBisection.EvenPacking.finish_settled
#print axioms QuasiBisection.cubic_quasi_bisection
#print axioms QuasiBisection.cubic_quasi_bisection_classes

#print axioms QuasiBisection.subcubic_quasi_bisection
#print axioms QuasiBisection.subcubic_quasi_bisection_classes


==> anc/formal/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fc4f59e577feb1a4956671bc04ac18aaaf8cd842",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "054b228ce0ac61d767c6e71ba73a24728f191b72",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4fb58e749ef3fc0395fe274f6cab70c2ea85f1c9",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8370c640afcd1cc3fb1cb9bf1560cc66eafee5e0",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2f0f3520daeac2d9310ff25b7a877a0e5cdaa203",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66ff77cf0c4c898799e4b94d14db55f7a02d0c5a",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ff055a2fcc835935e0ae607339b455a5f5896b4b",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b4b25a3886a16daacaf6615c2eea7170a6e8f458",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "50810f72af7618bee62fe9800dc26e806c188703",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "QuasiBisection",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formal/lakefile.toml <==
name = "QuasiBisection"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["QuasiBisection"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.36.0"

[[lean_lib]]
name = "QuasiBisection"

globs = ["QuasiBisection.*"]


==> anc/formal/lean-toolchain <==
leanprover/lean4:v4.36.0

